Short Axiomatization of Stratified Comprehension

Several finite axiomatizations of stratified comprehension are known. This paper gives five set existence principles which, in the presence of Extensionality, yield the fourteen set-construction principles used in the finite basis recorded by Holmes. In addition, a direct unordered proof is given showing that the same five principles, together with extensionality only for nonempty sets, already imply every stratified comprehension instance, without passing through the Holmes ordered-pair machinery. The displayed reductions for unordered products, Cartesian products, and ordered relative products have been corrected. The original Holmes-basis reduction and the new direct weak-extensionality development have been checked by the Lean 4 kernel; the complete Lean source is supplied with this version.

==> anc/CartesianProductCounterexample.lean <==
/-!
A kernel-checked counterexample to the displayed Cartesian-product formula

  (A^iota * (A * B)) ∩ {intersection}

when both occurrences of `*` are unordered products.  Overlap of `A` and
`B` destroys the intended orientation.
-/

namespace CartesianProductCounterexample

def PSet (α : Type) := α → Prop
def upair (a b : α) : PSet α := fun x => x = a ∨ x = b
def singleton (a : α) : PSet α := upair a a
def kpair (a b : α) : PSet (PSet α) :=
  upair (singleton a) (upair a b)

def intersects (x y : PSet α) : Prop := ∃ z, x z ∧ y z

def singletonPower (A : PSet α) : PSet (PSet α) :=
  fun x => ∃ a, A a ∧ x = singleton a

def uproduct (A B : PSet α) : PSet (PSet α) :=
  fun x => ∃ a b, A a ∧ B b ∧ x = upair a b

def displayedCartesian (A B : PSet α) : PSet (PSet (PSet α)) :=
  fun x =>
    (∃ s p,
      singletonPower A s ∧ uproduct A B p ∧ x = upair s p) ∧
    (∃ s p, x = upair s p ∧ intersects s p)

def intendedCartesian (A B : PSet α) : PSet (PSet (PSet α)) :=
  fun x => ∃ a b, A a ∧ B b ∧ x = kpair a b

def A : PSet Nat := fun x => x = 0 ∨ x = 1
def B : PSet Nat := fun x => x = 0
def bad : PSet (PSet Nat) := kpair 0 1

theorem bad_in_displayedCartesian : displayedCartesian A B bad := by
  constructor
  · refine ⟨singleton 0, upair 1 0, ?_, ?_, ?_⟩
    · exact ⟨0, Or.inl rfl, rfl⟩
    · exact ⟨1, 0, Or.inr rfl, rfl, rfl⟩
    · funext x
      apply propext
      change (x = singleton 0 ∨ x = upair 0 1) ↔
        (x = singleton 0 ∨ x = upair 1 0)
      rw [show upair 0 1 = upair 1 0 by
        funext z
        apply propext
        exact or_comm]
  · refine ⟨singleton 0, upair 0 1, rfl, ?_⟩
    exact ⟨0, Or.inl rfl, Or.inl rfl⟩

theorem bad_not_in_intendedCartesian : ¬ intendedCartesian A B bad := by
  rintro ⟨a, b, ha, hb, hbad⟩
  have hb0 : b = 0 := hb
  subst b
  rcases ha with ha0 | ha1
  · subst a
    have hmem : bad (upair 0 1) := Or.inr rfl
    rw [hbad] at hmem
    rcases hmem with h | h
    · have h1 : upair 0 1 1 := Or.inr rfl
      rw [h] at h1
      rcases h1 with h1 | h1 <;> cases h1
    · have h1 : upair 0 1 1 := Or.inr rfl
      rw [h] at h1
      rcases h1 with h1 | h1 <;> cases h1
  · subst a
    have hs : bad (singleton 0) := Or.inl rfl
    rw [hbad] at hs
    rcases hs with hs | hs
    · have hz : singleton 0 0 := Or.inl rfl
      rw [hs] at hz
      rcases hz with hz | hz <;> cases hz
    · have h1 : upair 1 0 1 := Or.inl rfl
      rw [← hs] at h1
      rcases h1 with h1 | h1 <;> cases h1

theorem displayed_formula_is_not_cartesian_product :
    displayedCartesian A B ≠ intendedCartesian A B := by
  intro h
  have hi : intendedCartesian A B bad := by
    rw [← h]
    exact bad_in_displayedCartesian
  exact bad_not_in_intendedCartesian hi

end CartesianProductCounterexample


==> anc/CorrectedUnorderedProduct.lean <==
/-!
A corrected Boolean construction of the unordered product from incidence
"fans".  The naive intersection of two fans has an overlap error.  Removing
the fan-product between `A ∩ B` and the complement of `A ∪ B` removes exactly
that error.
-/

universe u

namespace CorrectedUnorderedProduct

def PSet (α : Type u) := α → Prop

def upair (a b : α) : PSet α := fun x => x = a ∨ x = b

def fan (A : PSet α) : PSet (PSet α) :=
  fun y => ∃ a c, A a ∧ y = upair a c

def inter (A B : PSet α) : PSet α := fun x => A x ∧ B x
def union (A B : PSet α) : PSet α := fun x => A x ∨ B x
def compl (A : PSet α) : PSet α := fun x => ¬ A x

def intendedProduct (A B : PSet α) : PSet (PSet α) :=
  fun y => ∃ a b, A a ∧ B b ∧ y = upair a b

def correctedProduct (A B : PSet α) : PSet (PSet α) :=
  fun y =>
    fan A y ∧ fan B y ∧
    ¬ (fan (inter A B) y ∧ fan (compl (union A B)) y)

theorem upair_comm (a b : α) : upair a b = upair b a := by
  funext x
  apply propext
  exact or_comm

theorem correctedProduct_iff_intendedProduct (A B : PSet α) (y : PSet α) :
    correctedProduct A B y ↔ intendedProduct A B y := by
  constructor
  · rintro ⟨⟨a, c, ha, hy⟩, ⟨b, d, hb, hy'⟩, hnotBad⟩
    have hb_mem_y : y b := by
      rw [hy']
      exact Or.inl rfl
    rw [hy] at hb_mem_y
    rcases hb_mem_y with hba | hbc
    · have hbA : B a := by simpa [hba] using hb
      by_cases hcB : B c
      · exact ⟨a, c, ha, hcB, hy⟩
      · by_cases hcA : A c
        · exact ⟨c, a, hcA, hbA, hy.trans (upair_comm a c)⟩
        · apply False.elim
          apply hnotBad
          constructor
          · exact ⟨a, c, ⟨ha, hbA⟩, hy⟩
          · exact ⟨c, a, by
              intro hcUnion
              cases hcUnion with
              | inl h => exact hcA h
              | inr h => exact hcB h,
              hy.trans (upair_comm a c)⟩
    · have hbC : B c := by simpa [hbc] using hb
      exact ⟨a, c, ha, hbC, hy⟩
  · rintro ⟨a, b, ha, hb, hy⟩
    refine ⟨⟨a, b, ha, hy⟩, ⟨b, a, hb, hy.trans (upair_comm a b)⟩, ?_⟩
    rintro ⟨⟨c, e, hc, hyc⟩, ⟨d, f, hd, hyd⟩⟩
    have hd_mem_y : y d := by
      rw [hyd]
      exact Or.inl rfl
    rw [hy] at hd_mem_y
    rcases hd_mem_y with hda | hdb
    · exact hd (Or.inl (by simpa [hda] using ha))
    · exact hd (Or.inr (by simpa [hdb] using hb))

theorem correctedProduct_eq_intendedProduct (A B : PSet α) :
    correctedProduct A B = intendedProduct A B := by
  funext y
  apply propext
  exact correctedProduct_iff_intendedProduct A B y

end CorrectedUnorderedProduct


==> anc/FiveAxiomBasis.lean <==
/-!
Kernel-checkable semantic development of the first part of
Z. Al-Johar, "Short Axiomatization of Stratified Comprehension".

The structure `FiveAxiomBasis` is the Skolemised form of the five axioms:
Sheffer stroke, singleton, set union, unordered relative composition, and
the unordered-intersection relation.  No extensionality axiom is assumed.

This file proves, rather than postulates, the advertised Boolean operations,
unordered pairing, the universal set, the set of all unordered pairs, and the
paper's construction of a power-set object.
-/

universe u

set_option maxHeartbeats 20000

namespace FiveAxiomBasis

structure Basis (α : Type u) where
  mem : α → α → Prop

  stroke : α → α → α
  mem_stroke : ∀ A B y,
    mem y (stroke A B) ↔ ¬ (mem y A ∧ mem y B)

  singleton : α → α
  mem_singleton : ∀ A y,
    mem y (singleton A) ↔ y = A

  sUnion : α → α
  mem_sUnion : ∀ A y,
    mem y (sUnion A) ↔ ∃ k, mem k A ∧ mem y k

  ucomp : α → α → α
  mem_ucomp : ∀ R S y,
    mem y (ucomp R S) ↔
      ∃ a b c r s,
        (∀ z, mem z y ↔ z = a ∨ z = c) ∧
        mem r R ∧ mem s S ∧
        (∀ z, mem z r ↔ z = a ∨ z = b) ∧
        (∀ z, mem z s ↔ z = b ∨ z = c)

  interRel : α
  mem_interRel : ∀ y,
    mem y interRel ↔
      ∃ a b c,
        (∀ z, mem z y ↔ z = a ∨ z = b) ∧ mem c a ∧ mem c b

variable {α : Type u} (M : Basis α)

def Pair (x a b : α) : Prop :=
  ∀ z, M.mem z x ↔ z = a ∨ z = b

def Intersects (a b : α) : Prop :=
  ∃ z, M.mem z a ∧ M.mem z b

def Compl (A : α) : α := M.stroke A A

def Univ : α := M.stroke M.interRel (Compl M M.interRel)

def BUnion (A B : α) : α :=
  M.stroke (Compl M A) (Compl M B)

def BInter (A B : α) : α :=
  Compl M (BUnion M (Compl M A) (Compl M B))

def Diff (A B : α) : α := BInter M A (Compl M B)

def UPair (a b : α) : α :=
  BUnion M (M.singleton a) (M.singleton b)

def AllUPairs : α := M.ucomp (Univ M) (Univ M)

@[simp] theorem mem_compl (A y : α) :
    M.mem y (Compl M A) ↔ ¬ M.mem y A := by
  rw [Compl, M.mem_stroke]
  constructor
  · intro h hA
    exact h ⟨hA, hA⟩
  · intro h hAA
    exact h hAA.1

@[simp] theorem mem_univ (y : α) : M.mem y (Univ M) := by
  rw [Univ, M.mem_stroke]
  intro h
  exact (mem_compl M M.interRel y).mp h.2 h.1

@[simp] theorem mem_bUnion (A B y : α) :
    M.mem y (BUnion M A B) ↔ M.mem y A ∨ M.mem y B := by
  rw [BUnion, M.mem_stroke, mem_compl, mem_compl]
  constructor
  · intro h
    by_cases hA : M.mem y A
    · exact Or.inl hA
    · by_cases hB : M.mem y B
      · exact Or.inr hB
      · exact False.elim (h ⟨hA, hB⟩)
  · intro h hAB
    cases h with
    | inl hA => exact hAB.1 hA
    | inr hB => exact hAB.2 hB

@[simp] theorem mem_bInter (A B y : α) :
    M.mem y (BInter M A B) ↔ M.mem y A ∧ M.mem y B := by
  rw [BInter, mem_compl, mem_bUnion, mem_compl, mem_compl]
  constructor
  · intro h
    constructor
    · exact Classical.byContradiction (fun hA => h (Or.inl hA))
    · exact Classical.byContradiction (fun hB => h (Or.inr hB))
  · intro h hnot
    cases hnot with
    | inl hnA => exact hnA h.1
    | inr hnB => exact hnB h.2

@[simp] theorem mem_diff (A B y : α) :
    M.mem y (Diff M A B) ↔ M.mem y A ∧ ¬ M.mem y B := by
  rw [Diff, mem_bInter, mem_compl]

@[simp] theorem mem_upair (a b y : α) :
    M.mem y (UPair M a b) ↔ y = a ∨ y = b := by
  rw [UPair, mem_bUnion, M.mem_singleton, M.mem_singleton]

theorem pair_upair (a b : α) : Pair M (UPair M a b) a b := by
  intro z
  exact mem_upair M a b z

@[simp] theorem mem_allUPairs (y : α) :
    M.mem y (AllUPairs M) ↔ ∃ a b, Pair M y a b := by
  rw [AllUPairs, M.mem_ucomp]
  constructor
  · rintro ⟨a, b, c, r, s, hy, -, -, -, -⟩
    exact ⟨a, c, hy⟩
  · rintro ⟨a, c, hy⟩
    let r := UPair M a a
    let s := UPair M a c
    refine ⟨a, a, c, r, s, hy, mem_univ M r, mem_univ M s, ?_, ?_⟩
    · exact pair_upair M a a
    · exact pair_upair M a c

@[simp] theorem mem_interRel_iff (y : α) :
    M.mem y M.interRel ↔
      ∃ a b, Pair M y a b ∧ Intersects M a b := by
  rw [M.mem_interRel]
  constructor
  · rintro ⟨a, b, c, hy, hca, hcb⟩
    exact ⟨a, b, hy, c, hca, hcb⟩
  · rintro ⟨a, b, hy, c, hca, hcb⟩
    exact ⟨a, b, c, hy, hca, hcb⟩

theorem pair_left_mem {x a b : α} (h : Pair M x a b) : M.mem a x := by
  exact (h a).mpr (Or.inl rfl)

theorem pair_right_mem {x a b : α} (h : Pair M x a b) : M.mem b x := by
  exact (h b).mpr (Or.inr rfl)

theorem pair_singleton_forces_left {r a b d : α}
    (hr : Pair M r a b) (hs : ∀ z, M.mem z r ↔ z = d) : a = d := by
  exact (hs a).mp (pair_left_mem M hr)

theorem pair_singleton_forces_right {r a b d : α}
    (hr : Pair M r a b) (hs : ∀ z, M.mem z r ↔ z = d) : b = d := by
  exact (hs b).mp (pair_right_mem M hr)

/-!
The paper's power construction:

  P(A) = (⋃ (({{Aᶜ}} : (V : V)) ∩ {∩}))ᶜ.

The intermediate union is exactly the class of objects intersecting `Aᶜ`.
-/

def HitsComplPairs (A : α) : α :=
  BInter M
    (M.ucomp (M.singleton (M.singleton (Compl M A))) (AllUPairs M))
    M.interRel

def HitsCompl (A : α) : α := M.sUnion (HitsComplPairs M A)

def Power (A : α) : α := Compl M (HitsCompl M A)

theorem mem_left_anchor_comp (A y : α) :
    M.mem y
        (M.ucomp (M.singleton (M.singleton (Compl M A))) (AllUPairs M)) ↔
      ∃ c, Pair M y (Compl M A) c := by
  rw [M.mem_ucomp]
  constructor
  · rintro ⟨a, b, c, r, s, hy, hr, -, hrPair, -⟩
    have hrEq : r = M.singleton (Compl M A) :=
      (M.mem_singleton (M.singleton (Compl M A)) r).mp hr
    have hrs : ∀ z, M.mem z r ↔ z = Compl M A := by
      intro z
      rw [hrEq, M.mem_singleton]
    have ha : a = Compl M A := pair_singleton_forces_left M hrPair hrs
    exact ⟨c, by simpa [ha] using hy⟩
  · rintro ⟨c, hy⟩
    let d := Compl M A
    let r := M.singleton d
    let s := UPair M d c
    refine ⟨d, d, c, r, s, hy, ?_, ?_, ?_, ?_⟩
    · exact (M.mem_singleton (M.singleton d) r).mpr rfl
    · exact (mem_allUPairs M s).mpr ⟨d, c, pair_upair M d c⟩
    · intro z
      change M.mem z (M.singleton d) ↔ z = d ∨ z = d
      rw [M.mem_singleton]
      constructor
      · intro h
        exact Or.inl h
      · intro h
        cases h with
        | inl hd => exact hd
        | inr hd => exact hd
    · exact pair_upair M d c

theorem mem_hitsComplPairs (A y : α) :
    M.mem y (HitsComplPairs M A) ↔
      ∃ c, Pair M y (Compl M A) c ∧ Intersects M (Compl M A) c := by
  rw [HitsComplPairs, mem_bInter, mem_left_anchor_comp,
    mem_interRel_iff]
  constructor
  · rintro ⟨⟨c, hy⟩, a, b, hyab, z, hza, hzb⟩
    have ha_mem : M.mem a y := pair_left_mem M hyab
    have hb_mem : M.mem b y := pair_right_mem M hyab
    rcases (hy a).mp ha_mem with ha | ha <;>
      rcases (hy b).mp hb_mem with hb | hb
    · have hc_mem : M.mem c y := pair_right_mem M hy
      have hc : c = Compl M A := by
        rcases (hyab c).mp hc_mem with hca | hcb
        · exact hca.trans ha
        · exact hcb.trans hb
      rw [ha] at hza
      rw [hb] at hzb
      exact ⟨c, hy, z, hza, by simpa [hc] using hzb⟩
    · rw [ha] at hza
      rw [hb] at hzb
      exact ⟨c, hy, z, hza, hzb⟩
    · rw [ha] at hza
      rw [hb] at hzb
      exact ⟨c, hy, z, hzb, hza⟩
    · have hd_mem : M.mem (Compl M A) y := pair_left_mem M hy
      have hd : Compl M A = c := by
        rcases (hyab (Compl M A)).mp hd_mem with hda | hdb
        · exact hda.trans ha
        · exact hdb.trans hb
      rw [ha] at hza
      rw [hb] at hzb
      exact ⟨c, hy, z, by simpa [hd] using hza, hzb⟩
  · rintro ⟨c, hy, hi⟩
    refine ⟨⟨c, hy⟩, Compl M A, c, hy, hi⟩

theorem intersects_comm {a b : α} :
    Intersects M a b ↔ Intersects M b a := by
  constructor
  · rintro ⟨z, hza, hzb⟩
    exact ⟨z, hzb, hza⟩
  · rintro ⟨z, hzb, hza⟩
    exact ⟨z, hza, hzb⟩

theorem intersects_self_of {a b : α} (h : Intersects M a b) :
    Intersects M a a := by
  rcases h with ⟨z, hza, -⟩
  exact ⟨z, hza, hza⟩

@[simp] theorem mem_hitsCompl (A x : α) :
    M.mem x (HitsCompl M A) ↔ Intersects M (Compl M A) x := by
  rw [HitsCompl, M.mem_sUnion]
  constructor
  · rintro ⟨y, hy, hxy⟩
    rcases (mem_hitsComplPairs M A y).mp hy with ⟨c, hyPair, hi⟩
    rcases (hyPair x).mp hxy with hx | hx
    · subst x
      exact intersects_self_of M hi
    · subst x
      exact hi
  · intro hi
    let y := UPair M (Compl M A) x
    refine ⟨y, ?_, ?_⟩
    · exact (mem_hitsComplPairs M A y).mpr
        ⟨x, pair_upair M (Compl M A) x, hi⟩
    · exact (mem_upair M (Compl M A) x x).mpr (Or.inr rfl)

@[simp] theorem mem_power (A x : α) :
    M.mem x (Power M A) ↔ ∀ z, M.mem z x → M.mem z A := by
  rw [Power, mem_compl, mem_hitsCompl]
  constructor
  · intro h z hzx
    exact Classical.byContradiction (fun hzA =>
      h ⟨z, (mem_compl M A z).mpr hzA, hzx⟩)
  · intro h hi
    rcases hi with ⟨z, hzAc, hzx⟩
    exact (mem_compl M A z).mp hzAc (h z hzx)

/-! Extensionality is separate from the five comprehension axioms. -/

def Extensional : Prop :=
  ∀ A B : α, (∀ z, M.mem z A ↔ M.mem z B) → A = B

theorem power_unique (hExt : Extensional M) (A X : α)
    (hX : ∀ x, M.mem x X ↔ ∀ z, M.mem z x → M.mem z A) :
    X = Power M A := by
  apply hExt
  intro x
  rw [hX, mem_power]

/-! ## Extensional unordered-pair calculus

These lemmas are the bridge needed for the remaining Holmes/Hailperin
relation operations.  Extensionality enters here because it allows an
arbitrary witness satisfying `Pair` to be replaced by the canonical `UPair`
witness selected above.
-/

theorem eq_of_same_members (hExt : Extensional M) {A B : α}
    (h : ∀ z, M.mem z A ↔ M.mem z B) : A = B :=
  hExt A B h

theorem eq_upair_of_pair (hExt : Extensional M) {x a b : α}
    (h : Pair M x a b) : x = UPair M a b := by
  apply hExt
  intro z
  exact (h z).trans (mem_upair M a b z).symm

@[simp] theorem pair_iff_eq_upair (hExt : Extensional M) (x a b : α) :
    Pair M x a b ↔ x = UPair M a b := by
  constructor
  · exact eq_upair_of_pair M hExt
  · intro h
    rw [h]
    exact pair_upair M a b

theorem eq_singleton_of_spec (hExt : Extensional M) {x a : α}
    (h : ∀ z, M.mem z x ↔ z = a) : x = M.singleton a := by
  apply hExt
  intro z
  exact (h z).trans (M.mem_singleton a z).symm

theorem singleton_injective (hExt : Extensional M) {a b : α}
    (h : M.singleton a = M.singleton b) : a = b := by
  have ha : M.mem a (M.singleton b) := by
    rw [← h]
    exact (M.mem_singleton a a).mpr rfl
  exact (M.mem_singleton b a).mp ha

@[simp] theorem singleton_eq_upair_self (hExt : Extensional M) (a : α) :
    M.singleton a = UPair M a a := by
  apply hExt
  intro z
  rw [M.mem_singleton, mem_upair]
  constructor
  · intro h
    exact Or.inl h
  · intro h
    cases h with
    | inl h => exact h
    | inr h => exact h

@[simp] theorem upair_eq_upair_iff (hExt : Extensional M)
    (a b c d : α) :
    UPair M a b = UPair M c d ↔
      (a = c ∧ b = d) ∨ (a = d ∧ b = c) := by
  constructor
  · intro h
    have ha_mem : M.mem a (UPair M c d) := by
      rw [← h]
      exact (mem_upair M a b a).mpr (Or.inl rfl)
    have hb_mem : M.mem b (UPair M c d) := by
      rw [← h]
      exact (mem_upair M a b b).mpr (Or.inr rfl)
    rcases (mem_upair M c d a).mp ha_mem with ha | ha <;>
      rcases (mem_upair M c d b).mp hb_mem with hb | hb
    · have hd_mem : M.mem d (UPair M a b) := by
        rw [h]
        exact (mem_upair M c d d).mpr (Or.inr rfl)
      rcases (mem_upair M a b d).mp hd_mem with hd | hd
      · exact Or.inl ⟨ha, hb.trans (hd.trans ha).symm⟩
      · exact Or.inl ⟨ha, hd.symm⟩
    · exact Or.inl ⟨ha, hb⟩
    · exact Or.inr ⟨ha, hb⟩
    · have hc_mem : M.mem c (UPair M a b) := by
        rw [h]
        exact (mem_upair M c d c).mpr (Or.inl rfl)
      rcases (mem_upair M a b c).mp hc_mem with hc | hc
      · exact Or.inl ⟨hc.symm, hb⟩
      · exact Or.inl ⟨ha.trans (hc.trans hb).symm, hb⟩
  · intro h
    rcases h with h | h
    · rw [h.1, h.2]
    · apply hExt
      intro z
      rw [mem_upair, mem_upair, h.1, h.2]
      exact or_comm

@[simp] theorem upair_eq_singleton_iff (hExt : Extensional M)
    (a b c : α) :
    UPair M a b = M.singleton c ↔ a = c ∧ b = c := by
  rw [singleton_eq_upair_self M hExt, upair_eq_upair_iff M hExt]
  constructor
  · intro h
    cases h with
    | inl h => exact h
    | inr h => exact h
  · intro h
    exact Or.inl h

theorem upair_comm (hExt : Extensional M) (a b : α) :
    UPair M a b = UPair M b a :=
  (upair_eq_upair_iff M hExt a b b a).mpr (Or.inr ⟨rfl, rfl⟩)

theorem mem_ucomp_canonical (hExt : Extensional M) (R S y : α) :
    M.mem y (M.ucomp R S) ↔
      ∃ a b c,
        y = UPair M a c ∧
        M.mem (UPair M a b) R ∧
        M.mem (UPair M b c) S := by
  rw [M.mem_ucomp]
  constructor
  · rintro ⟨a, b, c, r, s, hy, hr, hs, hrp, hsp⟩
    have hy' : y = UPair M a c := eq_upair_of_pair M hExt hy
    have hr' : r = UPair M a b := eq_upair_of_pair M hExt hrp
    have hs' : s = UPair M b c := eq_upair_of_pair M hExt hsp
    rw [hr'] at hr
    rw [hs'] at hs
    exact ⟨a, b, c, hy', hr, hs⟩
  · rintro ⟨a, b, c, hy, hr, hs⟩
    exact ⟨a, b, c, UPair M a b, UPair M b c,
      by simpa [hy] using pair_upair M a c,
      hr, hs, pair_upair M a b, pair_upair M b c⟩

theorem mem_interRel_canonical (hExt : Extensional M) (y : α) :
    M.mem y M.interRel ↔
      ∃ a b, y = UPair M a b ∧ Intersects M a b := by
  rw [mem_interRel_iff]
  constructor
  · rintro ⟨a, b, hy, hi⟩
    exact ⟨a, b, eq_upair_of_pair M hExt hy, hi⟩
  · rintro ⟨a, b, hy, hi⟩
    exact ⟨a, b, by simpa [hy] using pair_upair M a b, hi⟩

/-! ## Consequences of a Frege-one object

The difficult next construction in the paper is a set `One` of all singleton
objects.  The following results isolate its exact specification and verify the
later unordered-product construction conditionally on that specification.
-/

def SingletonClassSpec (oneSet : α) : Prop :=
  ∀ x, M.mem x oneSet ↔ ∃ a, x = M.singleton a

def SingletonPower (oneSet A : α) : α :=
  BInter M (Power M A) oneSet

theorem mem_singletonPower {oneSet : α}
    (hOne : SingletonClassSpec M oneSet) (A x : α) :
    M.mem x (SingletonPower M oneSet A) ↔
      ∃ a, M.mem a A ∧ x = M.singleton a := by
  rw [SingletonPower, mem_bInter, mem_power, hOne]
  constructor
  · rintro ⟨hsub, a, hx⟩
    have ha_mem : M.mem a x := by
      rw [hx, M.mem_singleton]
    exact ⟨a, hsub a ha_mem, hx⟩
  · rintro ⟨a, ha, hx⟩
    constructor
    · intro z hz
      rw [hx, M.mem_singleton] at hz
      rw [hz]
      exact ha
    · exact ⟨a, hx⟩

def Fan (oneSet A : α) : α :=
  M.ucomp (SingletonPower M oneSet A) (Univ M)

theorem mem_fan {oneSet : α} (hExt : Extensional M)
    (hOne : SingletonClassSpec M oneSet) (A y : α) :
    M.mem y (Fan M oneSet A) ↔
      ∃ a c, M.mem a A ∧ y = UPair M a c := by
  rw [Fan, mem_ucomp_canonical M hExt]
  constructor
  · rintro ⟨p, q, c, hy, hpq, -⟩
    rcases (mem_singletonPower M hOne A (UPair M p q)).mp hpq with
      ⟨a, ha, hpqa⟩
    have hpq' : p = a ∧ q = a :=
      (upair_eq_singleton_iff M hExt p q a).mp hpqa
    have hy' : y = UPair M a c := by simpa [hpq'.1, hpq'.2] using hy
    exact ⟨a, c, ha, hy'⟩
  · rintro ⟨a, c, ha, hy⟩
    refine ⟨a, a, c, hy, ?_, mem_univ M (UPair M a c)⟩
    exact (mem_singletonPower M hOne A (UPair M a a)).mpr
      ⟨a, ha, (singleton_eq_upair_self M hExt a).symm⟩

def BadOverlap (oneSet A B : α) : α :=
  BInter M
    (Fan M oneSet (BInter M A B))
    (Fan M oneSet (Compl M (BUnion M A B)))

def UProduct (oneSet A B : α) : α :=
  Diff M
    (BInter M (Fan M oneSet A) (Fan M oneSet B))
    (BadOverlap M oneSet A B)

theorem mem_uProduct {oneSet : α} (hExt : Extensional M)
    (hOne : SingletonClassSpec M oneSet) (A B y : α) :
    M.mem y (UProduct M oneSet A B) ↔
      ∃ a b,
        M.mem a A ∧ M.mem b B ∧ y = UPair M a b := by
  rw [UProduct, mem_diff, mem_bInter]
  constructor
  · rintro ⟨⟨hfanA, hfanB⟩, hnotBad⟩
    rcases (mem_fan M hExt hOne A y).mp hfanA with ⟨a, c, ha, hy⟩
    rcases (mem_fan M hExt hOne B y).mp hfanB with ⟨b, d, hb, hy'⟩
    have hb_mem_y : M.mem b y := by
      rw [hy', mem_upair]
      exact Or.inl rfl
    rw [hy, mem_upair] at hb_mem_y
    rcases hb_mem_y with hba | hbc
    · have hbA : M.mem a B := by simpa [hba] using hb
      by_cases hcB : M.mem c B
      · exact ⟨a, c, ha, hcB, hy⟩
      · by_cases hcA : M.mem c A
        · exact ⟨c, a, hcA, hbA, hy.trans (upair_comm M hExt a c)⟩
        · apply False.elim
          apply hnotBad
          rw [BadOverlap, mem_bInter]
          constructor
          · apply (mem_fan M hExt hOne (BInter M A B) y).mpr
            exact ⟨a, c, (mem_bInter M A B a).mpr ⟨ha, hbA⟩, hy⟩
          · apply (mem_fan M hExt hOne
              (Compl M (BUnion M A B)) y).mpr
            refine ⟨c, a, ?_, hy.trans (upair_comm M hExt a c)⟩
            apply (mem_compl M (BUnion M A B) c).mpr
            intro hcUnion
            rcases (mem_bUnion M A B c).mp hcUnion with hc | hc
            · exact hcA hc
            · exact hcB hc
    · have hbC : M.mem c B := by simpa [hbc] using hb
      exact ⟨a, c, ha, hbC, hy⟩
  · rintro ⟨a, b, ha, hb, hy⟩
    constructor
    · constructor
      · exact (mem_fan M hExt hOne A y).mpr ⟨a, b, ha, hy⟩
      · exact (mem_fan M hExt hOne B y).mpr
          ⟨b, a, hb, hy.trans (upair_comm M hExt a b)⟩
    · intro hbad
      rw [BadOverlap, mem_bInter] at hbad
      rcases hbad with ⟨hfanInter, hfanOutside⟩
      rcases (mem_fan M hExt hOne
          (Compl M (BUnion M A B)) y).mp hfanOutside with
        ⟨d, f, hd, hyd⟩
      have hd_mem_y : M.mem d y := by
        rw [hyd, mem_upair]
        exact Or.inl rfl
      rw [hy, mem_upair] at hd_mem_y
      have hdOut : ¬ M.mem d (BUnion M A B) :=
        (mem_compl M (BUnion M A B) d).mp hd
      rcases hd_mem_y with hda | hdb
      · apply hdOut
        apply (mem_bUnion M A B d).mpr
        exact Or.inl (by simpa [hda] using ha)
      · apply hdOut
        apply (mem_bUnion M A B d).mpr
        exact Or.inr (by simpa [hdb] using hb)

/-! ## An infinite supply of fresh objects

No Infinity axiom is needed.  Starting with the empty object and repeatedly
taking singletons gives an externally indexed injective sequence.
-/

def Empty : α := Compl M (Univ M)

@[simp] theorem not_mem_empty (x : α) : ¬ M.mem x (Empty M) := by
  intro h
  exact (mem_compl M (Univ M) x).mp h (mem_univ M x)

theorem singleton_injective_basic {a b : α}
    (h : M.singleton a = M.singleton b) : a = b := by
  have ha : M.mem a (M.singleton b) := by
    rw [← h]
    exact (M.mem_singleton a a).mpr rfl
  exact (M.mem_singleton b a).mp ha

def SingletonTower : Nat → α
  | 0 => Empty M
  | n + 1 => M.singleton (SingletonTower n)

theorem tower_zero_ne_succ (n : Nat) :
    SingletonTower M 0 ≠ SingletonTower M (n + 1) := by
  intro h
  have hm : M.mem (SingletonTower M n) (SingletonTower M (n + 1)) := by
    exact (M.mem_singleton (SingletonTower M n) (SingletonTower M n)).mpr rfl
  rw [← h] at hm
  exact not_mem_empty M (SingletonTower M n) hm

theorem tower_injective : ∀ {n m : Nat},
    SingletonTower M n = SingletonTower M m → n = m := by
  intro n
  induction n with
  | zero =>
      intro m h
      cases m with
      | zero => rfl
      | succ m => exact False.elim (tower_zero_ne_succ M m h)
  | succ n ih =>
      intro m h
      cases m with
      | zero => exact False.elim (tower_zero_ne_succ M n h.symm)
      | succ m =>
          exact congrArg Nat.succ (ih (singleton_injective_basic M h))

noncomputable def TowerIndex (x : α) : Nat :=
  by
    classical
    exact if h : ∃ n, SingletonTower M n = x then Classical.choose h else 0

theorem tower_eq_implies_index {n : Nat} {x : α}
    (h : SingletonTower M n = x) : n = TowerIndex M x := by
  unfold TowerIndex
  split
  next hex =>
    exact tower_injective M (h.trans (Classical.choose_spec hex).symm)
  next hn =>
    exact False.elim (hn ⟨n, h⟩)

noncomputable def FreshStart (u v : α) : Nat :=
  Nat.max (TowerIndex M u) (TowerIndex M v) + 1

theorem index_lt_freshStart_left (u v : α) :
    TowerIndex M u < FreshStart M u v := by
  exact Nat.lt_succ_of_le (Nat.le_max_left _ _)

theorem index_lt_freshStart_right (u v : α) :
    TowerIndex M v < FreshStart M u v := by
  exact Nat.lt_succ_of_le (Nat.le_max_right _ _)

theorem tower_fresh_left (u v : α) (k : Nat) :
    SingletonTower M (FreshStart M u v + k) ≠ u := by
  intro h
  have hi : FreshStart M u v + k = TowerIndex M u :=
    tower_eq_implies_index M h
  have hlt : TowerIndex M u < FreshStart M u v + k :=
    Nat.lt_of_lt_of_le (index_lt_freshStart_left M u v)
      (Nat.le_add_right (FreshStart M u v) k)
  exact (Nat.ne_of_gt hlt) hi

theorem tower_fresh_right (u v : α) (k : Nat) :
    SingletonTower M (FreshStart M u v + k) ≠ v := by
  intro h
  have hi : FreshStart M u v + k = TowerIndex M v :=
    tower_eq_implies_index M h
  have hlt : TowerIndex M v < FreshStart M u v + k :=
    Nat.lt_of_lt_of_le (index_lt_freshStart_right M u v)
      (Nat.le_add_right (FreshStart M u v) k)
  exact (Nat.ne_of_gt hlt) hi

theorem tower_offsets_ne (u v : α) {i j : Nat} (hij : i ≠ j) :
    SingletonTower M (FreshStart M u v + i) ≠
      SingletonTower M (FreshStart M u v + j) := by
  intro h
  apply hij
  exact Nat.add_left_cancel (tower_injective M h)

def Triple (a b c : α) : α :=
  BUnion M (M.singleton a) (BUnion M (M.singleton b) (M.singleton c))

@[simp] theorem mem_triple (a b c x : α) :
    M.mem x (Triple M a b c) ↔ x = a ∨ x = b ∨ x = c := by
  rw [Triple, mem_bUnion, M.mem_singleton, mem_bUnion,
    M.mem_singleton, M.mem_singleton]

theorem not_pair_of_three_members {t a b c : α}
    (ha : M.mem a t) (hb : M.mem b t) (hc : M.mem c t)
    (hab : a ≠ b) (hac : a ≠ c) (hbc : b ≠ c) :
    ¬ M.mem t (AllUPairs M) := by
  intro ht
  rcases (mem_allUPairs M t).mp ht with ⟨p, q, hpq⟩
  rcases (hpq a).mp ha with hap | haq
  · rcases (hpq b).mp hb with hbp | hbq
    · exact hab (hap.trans hbp.symm)
    · rcases (hpq c).mp hc with hcp | hcq
      · exact hac (hap.trans hcp.symm)
      · exact hbc (hbq.trans hcq.symm)
  · rcases (hpq b).mp hb with hbp | hbq
    · rcases (hpq c).mp hc with hcp | hcq
      · exact hbc (hbp.trans hcp.symm)
      · exact hac (haq.trans hcq.symm)
    · exact hab (haq.trans hbq.symm)

theorem triple_not_pair {a b c : α}
    (hab : a ≠ b) (hac : a ≠ c) (hbc : b ≠ c) :
    ¬ M.mem (Triple M a b c) (AllUPairs M) := by
  apply not_pair_of_three_members M
    ((mem_triple M a b c a).mpr (Or.inl rfl))
    ((mem_triple M a b c b).mpr (Or.inr (Or.inl rfl)))
    ((mem_triple M a b c c).mpr (Or.inr (Or.inr rfl)))
    hab hac hbc

theorem triples_disjoint {a b c d e f : α}
    (had : a ≠ d) (hae : a ≠ e) (haf : a ≠ f)
    (hbd : b ≠ d) (hbe : b ≠ e) (hbf : b ≠ f)
    (hcd : c ≠ d) (hce : c ≠ e) (hcf : c ≠ f) :
    ¬ Intersects M (Triple M a b c) (Triple M d e f) := by
  rintro ⟨x, hx1, hx2⟩
  rcases (mem_triple M a b c x).mp hx1 with hxa | hxb | hxc
  · rcases (mem_triple M d e f x).mp hx2 with hxd | hxe | hxf
    · exact had (hxa.symm.trans hxd)
    · exact hae (hxa.symm.trans hxe)
    · exact haf (hxa.symm.trans hxf)
  · rcases (mem_triple M d e f x).mp hx2 with hxd | hxe | hxf
    · exact hbd (hxb.symm.trans hxd)
    · exact hbe (hxb.symm.trans hxe)
    · exact hbf (hxb.symm.trans hxf)
  · rcases (mem_triple M d e f x).mp hx2 with hxd | hxe | hxf
    · exact hcd (hxc.symm.trans hxd)
    · exact hce (hxc.symm.trans hxe)
    · exact hcf (hxc.symm.trans hxf)

theorem exists_disjoint_nonpair_separators {u v : α} (huv : u ≠ v) :
    ∃ m n,
      ¬ M.mem m (AllUPairs M) ∧
      ¬ M.mem n (AllUPairs M) ∧
      ¬ Intersects M m n ∧
      M.mem u m ∧ M.mem v n := by
  let N := FreshStart M u v
  let p := SingletonTower M (N + 0)
  let q := SingletonTower M (N + 1)
  let r := SingletonTower M (N + 2)
  let s := SingletonTower M (N + 3)
  let m := Triple M u p q
  let n := Triple M v r s
  have hpu : p ≠ u := by
    exact tower_fresh_left M u v 0
  have hpv : p ≠ v := by
    exact tower_fresh_right M u v 0
  have hqu : q ≠ u := by
    exact tower_fresh_left M u v 1
  have hqv : q ≠ v := by
    exact tower_fresh_right M u v 1
  have hru : r ≠ u := by
    exact tower_fresh_left M u v 2
  have hrv : r ≠ v := by
    exact tower_fresh_right M u v 2
  have hsu : s ≠ u := by
    exact tower_fresh_left M u v 3
  have hsv : s ≠ v := by
    exact tower_fresh_right M u v 3
  have hpq : p ≠ q := by
    exact tower_offsets_ne M u v (by decide : (0 : Nat) ≠ 1)
  have hpr : p ≠ r := by
    exact tower_offsets_ne M u v (by decide : (0 : Nat) ≠ 2)
  have hps : p ≠ s := by
    exact tower_offsets_ne M u v (by decide : (0 : Nat) ≠ 3)
  have hqr : q ≠ r := by
    exact tower_offsets_ne M u v (by decide : (1 : Nat) ≠ 2)
  have hqs : q ≠ s := by
    exact tower_offsets_ne M u v (by decide : (1 : Nat) ≠ 3)
  have hrs : r ≠ s := by
    exact tower_offsets_ne M u v (by decide : (2 : Nat) ≠ 3)
  refine ⟨m, n, ?_, ?_, ?_, ?_, ?_⟩
  · exact triple_not_pair M hpu.symm hqu.symm hpq
  · exact triple_not_pair M hrv.symm hsv.symm hrs
  · exact triples_disjoint M huv hru.symm hsu.symm
      hpv hpr hps hqv hqr hqs
  · exact (mem_triple M u p q u).mpr (Or.inl rfl)
  · exact (mem_triple M v r s v).mpr (Or.inl rfl)

/-! ## The paper's Frege-one construction -/

def PairObj (x : α) : Prop := M.mem x (AllUPairs M)
def NonPairObj (x : α) : Prop := ¬ PairObj M x

def PairPairs : α := BInter M (Power M (AllUPairs M)) (AllUPairs M)
def NonPairPairs : α :=
  BInter M (Power M (Compl M (AllUPairs M))) (AllUPairs M)

theorem mem_pairPairs (hExt : Extensional M) (x : α) :
    M.mem x (PairPairs M) ↔
      ∃ a b, x = UPair M a b ∧ PairObj M a ∧ PairObj M b := by
  rw [PairPairs, mem_bInter, mem_power]
  constructor
  · rintro ⟨hsub, hxpair⟩
    rcases (mem_allUPairs M x).mp hxpair with ⟨a, b, hp⟩
    have hx : x = UPair M a b := eq_upair_of_pair M hExt hp
    exact ⟨a, b, hx,
      hsub a (pair_left_mem M hp), hsub b (pair_right_mem M hp)⟩
  · rintro ⟨a, b, hx, ha, hb⟩
    constructor
    · intro z hz
      rw [hx, mem_upair] at hz
      cases hz with
      | inl h => rw [h]; exact ha
      | inr h => rw [h]; exact hb
    · exact (mem_allUPairs M x).mpr
        ⟨a, b, by simpa [hx] using pair_upair M a b⟩

theorem mem_nonPairPairs (hExt : Extensional M) (x : α) :
    M.mem x (NonPairPairs M) ↔
      ∃ a b, x = UPair M a b ∧ NonPairObj M a ∧ NonPairObj M b := by
  rw [NonPairPairs, mem_bInter, mem_power]
  constructor
  · rintro ⟨hsub, hxpair⟩
    rcases (mem_allUPairs M x).mp hxpair with ⟨a, b, hp⟩
    have hx : x = UPair M a b := eq_upair_of_pair M hExt hp
    have ha := hsub a (pair_left_mem M hp)
    have hb := hsub b (pair_right_mem M hp)
    exact ⟨a, b, hx,
      (mem_compl M (AllUPairs M) a).mp ha,
      (mem_compl M (AllUPairs M) b).mp hb⟩
  · rintro ⟨a, b, hx, ha, hb⟩
    constructor
    · intro z hz
      apply (mem_compl M (AllUPairs M) z).mpr
      rw [hx, mem_upair] at hz
      cases hz with
      | inl h => rw [h]; exact ha
      | inr h => rw [h]; exact hb
    · exact (mem_allUPairs M x).mpr
        ⟨a, b, by simpa [hx] using pair_upair M a b⟩

theorem mem_nonPairPairs_upair (hExt : Extensional M) (a b : α) :
    M.mem (UPair M a b) (NonPairPairs M) ↔
      NonPairObj M a ∧ NonPairObj M b := by
  rw [mem_nonPairPairs M hExt]
  constructor
  · rintro ⟨p, q, hpq, hp, hq⟩
    rcases (upair_eq_upair_iff M hExt a b p q).mp hpq with h | h
    · exact ⟨by simpa [h.1] using hp, by simpa [h.2] using hq⟩
    · exact ⟨by simpa [h.1] using hq, by simpa [h.2] using hp⟩
  · rintro ⟨ha, hb⟩
    exact ⟨a, b, rfl, ha, hb⟩

def NonPairFan : α := M.ucomp (NonPairPairs M) (Univ M)
def PairFan : α := M.ucomp (PairPairs M) (Univ M)

theorem mem_nonPairFan (hExt : Extensional M) (y : α) :
    M.mem y (NonPairFan M) ↔
      ∃ n c, NonPairObj M n ∧ y = UPair M n c := by
  rw [NonPairFan, mem_ucomp_canonical M hExt]
  constructor
  · rintro ⟨a, b, c, hy, hab, -⟩
    have hnp := (mem_nonPairPairs_upair M hExt a b).mp hab
    exact ⟨a, c, hnp.1, hy⟩
  · rintro ⟨n, c, hn, hy⟩
    exact ⟨n, n, c, hy,
      (mem_nonPairPairs_upair M hExt n n).mpr ⟨hn, hn⟩,
      mem_univ M (UPair M n c)⟩

theorem mem_pairFan (hExt : Extensional M) (y : α) :
    M.mem y (PairFan M) ↔
      ∃ p c, PairObj M p ∧ y = UPair M p c := by
  rw [PairFan, mem_ucomp_canonical M hExt]
  constructor
  · rintro ⟨a, b, c, hy, hab, -⟩
    rcases (mem_pairPairs M hExt (UPair M a b)).mp hab with
      ⟨p, q, hpq, hp, hq⟩
    have ha_mem : M.mem a (UPair M p q) := by
      rw [← hpq, mem_upair]
      exact Or.inl rfl
    rcases (mem_upair M p q a).mp ha_mem with hap | haq
    · exact ⟨a, c, by simpa [hap] using hp, hy⟩
    · exact ⟨a, c, by simpa [haq] using hq, hy⟩
  · rintro ⟨p, c, hp, hy⟩
    refine ⟨p, p, c, hy, ?_, mem_univ M (UPair M p c)⟩
    apply (mem_pairPairs M hExt (UPair M p p)).mpr
    exact ⟨p, p, rfl, hp, hp⟩

def MixedPairs : α := BInter M (NonPairFan M) (PairFan M)

theorem mem_mixedPairs (hExt : Extensional M) (y : α) :
    M.mem y (MixedPairs M) ↔
      ∃ n p, NonPairObj M n ∧ PairObj M p ∧ y = UPair M n p := by
  rw [MixedPairs, mem_bInter, mem_nonPairFan M hExt, mem_pairFan M hExt]
  constructor
  · rintro ⟨⟨n, c, hn, hy⟩, ⟨p, d, hp, hyp⟩⟩
    have hp_mem : M.mem p y := by
      rw [hyp, mem_upair]
      exact Or.inl rfl
    rw [hy, mem_upair] at hp_mem
    rcases hp_mem with hpn | hpc
    · exact False.elim (hn (by simpa [hpn] using hp))
    · exact ⟨n, p, hn, hp, by simpa [hpc] using hy⟩
  · rintro ⟨n, p, hn, hp, hy⟩
    constructor
    · exact ⟨n, p, hn, hy⟩
    · exact ⟨p, n, hp, hy.trans (upair_comm M hExt n p)⟩

theorem mem_interRel_upair (hExt : Extensional M) (a b : α) :
    M.mem (UPair M a b) M.interRel ↔ Intersects M a b := by
  rw [mem_interRel_canonical M hExt]
  constructor
  · rintro ⟨p, q, hpq, hi⟩
    rcases (upair_eq_upair_iff M hExt a b p q).mp hpq with h | h
    · rcases hi with ⟨z, hzp, hzq⟩
      exact ⟨z, by simpa [h.1] using hzp, by simpa [h.2] using hzq⟩
    · rcases hi with ⟨z, hzp, hzq⟩
      refine ⟨z, ?_, ?_⟩
      · rw [h.1]
        exact hzq
      · rw [h.2]
        exact hzp
  · intro hi
    exact ⟨a, b, rfl, hi⟩

def DisjointNonPairPairs : α := Diff M (NonPairPairs M) M.interRel
def MixedIntersectingPairs : α := BInter M (MixedPairs M) M.interRel

theorem mem_disjointNonPairPair (hExt : Extensional M) (a b : α) :
    M.mem (UPair M a b) (DisjointNonPairPairs M) ↔
      NonPairObj M a ∧ NonPairObj M b ∧ ¬ Intersects M a b := by
  rw [DisjointNonPairPairs, mem_diff, mem_nonPairPairs_upair M hExt,
    mem_interRel_upair M hExt]
  constructor
  · rintro ⟨⟨ha, hb⟩, hi⟩
    exact ⟨ha, hb, hi⟩
  · rintro ⟨ha, hb, hi⟩
    exact ⟨⟨ha, hb⟩, hi⟩

theorem mem_mixedPairs_upair_of_nonpair_left
    (hExt : Extensional M) {a b : α} (ha : NonPairObj M a) :
    M.mem (UPair M a b) (MixedPairs M) ↔ PairObj M b := by
  rw [mem_mixedPairs M hExt]
  constructor
  · rintro ⟨n, p, hn, hp, hnp⟩
    rcases (upair_eq_upair_iff M hExt a b n p).mp hnp with h | h
    · rw [h.2]
      exact hp
    · exact False.elim (ha (by rw [h.1]; exact hp))
  · intro hb
    exact ⟨a, b, ha, hb, rfl⟩

theorem mem_mixedIntersecting_of_nonpair_left
    (hExt : Extensional M) {a b : α} (ha : NonPairObj M a) :
    M.mem (UPair M a b) (MixedIntersectingPairs M) ↔
      PairObj M b ∧ Intersects M a b := by
  rw [MixedIntersectingPairs, mem_bInter,
    mem_mixedPairs_upair_of_nonpair_left M hExt ha,
    mem_interRel_upair M hExt]

def FregeWitnessPairs : α :=
  BInter M
    (M.ucomp (DisjointNonPairPairs M) (MixedIntersectingPairs M))
    M.interRel

theorem mem_fregeWitnessPairs (hExt : Extensional M) (y : α) :
    M.mem y (FregeWitnessPairs M) ↔
      ∃ m n p,
        NonPairObj M m ∧ NonPairObj M n ∧
        ¬ Intersects M m n ∧ PairObj M p ∧
        Intersects M n p ∧ Intersects M m p ∧
        y = UPair M m p := by
  rw [FregeWitnessPairs, mem_bInter, mem_ucomp_canonical M hExt]
  constructor
  · rintro ⟨⟨m, n, p, hy, hmn, hnp⟩, hyInter⟩
    have hJ := (mem_disjointNonPairPair M hExt m n).mp hmn
    have hI := (mem_mixedIntersecting_of_nonpair_left M hExt hJ.2.1).mp hnp
    have hmp : Intersects M m p := by
      rw [hy, mem_interRel_upair M hExt] at hyInter
      exact hyInter
    exact ⟨m, n, p, hJ.1, hJ.2.1, hJ.2.2,
      hI.1, hI.2, hmp, hy⟩
  · rintro ⟨m, n, p, hm, hn, hmn, hp, hnp, hmp, hy⟩
    constructor
    · exact ⟨m, n, p, hy,
        (mem_disjointNonPairPair M hExt m n).mpr ⟨hm, hn, hmn⟩,
        (mem_mixedIntersecting_of_nonpair_left M hExt hn).mpr ⟨hp, hnp⟩⟩
    · rw [hy, mem_interRel_upair M hExt]
      exact hmp

def GenuineDoubleton (x : α) : Prop :=
  PairObj M x ∧ ¬ ∃ a, x = M.singleton a

def FregeTwo : α :=
  BInter M (M.sUnion (FregeWitnessPairs M)) (AllUPairs M)

theorem mem_fregeTwo (hExt : Extensional M) (x : α) :
    M.mem x (FregeTwo M) ↔ GenuineDoubleton M x := by
  rw [FregeTwo, mem_bInter, M.mem_sUnion]
  constructor
  · rintro ⟨⟨y, hy, hxy⟩, hxPair⟩
    rcases (mem_fregeWitnessPairs M hExt y).mp hy with
      ⟨m, n, p, hm, hn, hmn, hp, hnp, hmp, hyp⟩
    have hxp : x = p := by
      rw [hyp, mem_upair] at hxy
      rcases hxy with hxm | hxp
      · exact False.elim (hm (by rw [← hxm]; exact hxPair))
      · exact hxp
    refine ⟨hxPair, ?_⟩
    rintro ⟨a, hxa⟩
    have hpa : p = M.singleton a := hxp.symm.trans hxa
    rcases hmp with ⟨z, hzm, hzp⟩
    rcases hnp with ⟨w, hwn, hwp⟩
    have hza : z = a := by
      rw [hpa, M.mem_singleton] at hzp
      exact hzp
    have hwa : w = a := by
      rw [hpa, M.mem_singleton] at hwp
      exact hwp
    apply hmn
    exact ⟨a, by simpa [hza] using hzm, by simpa [hwa] using hwn⟩
  · rintro ⟨hxPair, hxNotSingleton⟩
    rcases (mem_allUPairs M x).mp hxPair with ⟨u, v, huvPair⟩
    have hx : x = UPair M u v := eq_upair_of_pair M hExt huvPair
    have huv : u ≠ v := by
      intro huvEq
      apply hxNotSingleton
      refine ⟨u, ?_⟩
      rw [hx, huvEq]
      exact (singleton_eq_upair_self M hExt v).symm
    rcases exists_disjoint_nonpair_separators M huv with
      ⟨m, n, hm, hn, hmn, hum, hvn⟩
    have hux : M.mem u x := pair_left_mem M huvPair
    have hvx : M.mem v x := pair_right_mem M huvPair
    have hmx : Intersects M m x := ⟨u, hum, hux⟩
    have hnx : Intersects M n x := ⟨v, hvn, hvx⟩
    let y := UPair M m x
    constructor
    · refine ⟨y, ?_, ?_⟩
      · apply (mem_fregeWitnessPairs M hExt y).mpr
        exact ⟨m, n, x, hm, hn, hmn, hxPair,
          hnx, hmx, rfl⟩
      · exact (mem_upair M m x x).mpr (Or.inr rfl)
    · exact hxPair

def FregeOne : α := Diff M (AllUPairs M) (FregeTwo M)

theorem mem_fregeOne (hExt : Extensional M) (x : α) :
    M.mem x (FregeOne M) ↔ ∃ a, x = M.singleton a := by
  rw [FregeOne, mem_diff, mem_fregeTwo M hExt]
  constructor
  · rintro ⟨hxPair, hxNotTwo⟩
    exact Classical.byContradiction (fun hxNoSingleton =>
      hxNotTwo ⟨hxPair, hxNoSingleton⟩)
  · rintro ⟨a, hxa⟩
    constructor
    · apply (mem_allUPairs M x).mpr
      refine ⟨a, a, ?_⟩
      rw [hxa]
      intro z
      rw [M.mem_singleton]
      constructor
      · intro h
        exact Or.inl h
      · intro h
        cases h with
        | inl h => exact h
        | inr h => exact h
    · rintro ⟨-, hxNoSingleton⟩
      exact hxNoSingleton ⟨a, hxa⟩

theorem fregeOne_spec (hExt : Extensional M) :
    SingletonClassSpec M (FregeOne M) := by
  intro x
  exact mem_fregeOne M hExt x

def DerivedUProduct (A B : α) : α := UProduct M (FregeOne M) A B

theorem mem_derivedUProduct (hExt : Extensional M) (A B y : α) :
    M.mem y (DerivedUProduct M A B) ↔
      ∃ a b, M.mem a A ∧ M.mem b B ∧ y = UPair M a b := by
  exact mem_uProduct M hExt (fregeOne_spec M hExt) A B y

/-! ## Corrected Cartesian products -/

def KPair (a b : α) : α :=
  UPair M (M.singleton a) (UPair M a b)

theorem kpair_injective (hExt : Extensional M) {a b c d : α}
    (h : KPair M a b = KPair M c d) : a = c ∧ b = d := by
  rw [KPair, KPair, upair_eq_upair_iff M hExt] at h
  rcases h with h | h
  · have hac : a = c := singleton_injective_basic M h.1
    have habcd := (upair_eq_upair_iff M hExt a b c d).mp h.2
    rcases habcd with hs | hs
    · exact ⟨hac, hs.2⟩
    · refine ⟨hac, ?_⟩
      exact hs.2.trans (hac.symm.trans hs.1)
  · have hca : c = a :=
      (upair_eq_singleton_iff M hExt c d a).mp h.1.symm |>.1
    have hda : d = a :=
      (upair_eq_singleton_iff M hExt c d a).mp h.1.symm |>.2
    have habc := (upair_eq_singleton_iff M hExt a b c).mp h.2
    exact ⟨habc.1, habc.2.trans (hca.trans hda.symm)⟩

def RawCartesian (A B : α) : α :=
  BInter M
    (DerivedUProduct M
      (SingletonPower M (FregeOne M) A)
      (DerivedUProduct M A B))
    M.interRel

theorem intersects_singleton_upair (x a b : α) :
    Intersects M (M.singleton x) (UPair M a b) ↔ x = a ∨ x = b := by
  constructor
  · rintro ⟨z, hzs, hzp⟩
    have hzx : z = x := (M.mem_singleton x z).mp hzs
    rw [hzx, mem_upair] at hzp
    exact hzp
  · intro h
    exact ⟨x, (M.mem_singleton x x).mpr rfl,
      (mem_upair M a b x).mpr h⟩

theorem mem_rawCartesian (hExt : Extensional M) (A B y : α) :
    M.mem y (RawCartesian M A B) ↔
      (∃ a b, M.mem a A ∧ M.mem b B ∧ y = KPair M a b) ∨
      (∃ x a,
        M.mem x A ∧ M.mem x B ∧ M.mem a A ∧
        y = KPair M x a) := by
  rw [RawCartesian, mem_bInter, mem_derivedUProduct M hExt]
  constructor
  · rintro ⟨⟨s, p, hs, hp, hy⟩, hyInter⟩
    rcases (mem_singletonPower M (fregeOne_spec M hExt) A s).mp hs with
      ⟨x, hxA, hsx⟩
    rcases (mem_derivedUProduct M hExt A B p).mp hp with
      ⟨a, b, haA, hbB, hpab⟩
    have hi : Intersects M (M.singleton x) (UPair M a b) := by
      rw [hy, hsx, hpab, mem_interRel_upair M hExt] at hyInter
      exact hyInter
    rcases (intersects_singleton_upair M x a b).mp hi with hxa | hxb
    · left
      exact ⟨x, b, hxA, hbB, by
        rw [hy, hsx, hpab, hxa, KPair]⟩
    · right
      exact ⟨x, a, hxA, by simpa [hxb] using hbB, haA, by
        rw [hy, hsx, hpab, hxb, KPair, upair_comm M hExt a b]⟩
  · intro h
    constructor
    · rcases h with h | h
      · rcases h with ⟨a, b, ha, hb, hy⟩
        refine ⟨M.singleton a, UPair M a b, ?_, ?_, ?_⟩
        · exact (mem_singletonPower M (fregeOne_spec M hExt) A
            (M.singleton a)).mpr ⟨a, ha, rfl⟩
        · exact (mem_derivedUProduct M hExt A B (UPair M a b)).mpr
            ⟨a, b, ha, hb, rfl⟩
        · rw [hy, KPair]
      · rcases h with ⟨x, a, hxA, hxB, haA, hy⟩
        refine ⟨M.singleton x, UPair M a x, ?_, ?_, ?_⟩
        · exact (mem_singletonPower M (fregeOne_spec M hExt) A
            (M.singleton x)).mpr ⟨x, hxA, rfl⟩
        · exact (mem_derivedUProduct M hExt A B (UPair M a x)).mpr
            ⟨a, x, haA, hxB, rfl⟩
        · rw [hy, KPair, upair_comm M hExt a x]
    · rcases h with h | h
      · rcases h with ⟨a, b, -, -, hy⟩
        rw [hy, KPair, mem_interRel_upair M hExt,
          intersects_singleton_upair]
        exact Or.inl rfl
      · rcases h with ⟨x, a, -, -, -, hy⟩
        rw [hy, KPair, mem_interRel_upair M hExt,
          intersects_singleton_upair]
        exact Or.inl rfl

def BadCartesian (A B : α) : α :=
  RawCartesian M (BInter M A B) (Diff M A B)

theorem mem_badCartesian (hExt : Extensional M) (A B y : α) :
    M.mem y (BadCartesian M A B) ↔
      ∃ x a,
        M.mem x A ∧ M.mem x B ∧
        M.mem a A ∧ ¬ M.mem a B ∧
        y = KPair M x a := by
  rw [BadCartesian, mem_rawCartesian M hExt]
  constructor
  · intro h
    rcases h with h | h
    · rcases h with ⟨x, a, hx, ha, hy⟩
      rw [mem_bInter] at hx
      rw [mem_diff] at ha
      exact ⟨x, a, hx.1, hx.2, ha.1, ha.2, hy⟩
    · rcases h with ⟨x, a, hx, hxdiff, haInter, hy⟩
      rw [mem_bInter] at hx
      rw [mem_diff] at hxdiff
      exact False.elim (hxdiff.2 hx.2)
  · rintro ⟨x, a, hxA, hxB, haA, haNotB, hy⟩
    left
    exact ⟨x, a,
      (mem_bInter M A B x).mpr ⟨hxA, hxB⟩,
      (mem_diff M A B a).mpr ⟨haA, haNotB⟩,
      hy⟩

def Cartesian (A B : α) : α :=
  Diff M (RawCartesian M A B) (BadCartesian M A B)

theorem mem_cartesian (hExt : Extensional M) (A B y : α) :
    M.mem y (Cartesian M A B) ↔
      ∃ a b, M.mem a A ∧ M.mem b B ∧ y = KPair M a b := by
  rw [Cartesian, mem_diff, mem_rawCartesian M hExt,
    mem_badCartesian M hExt]
  constructor
  · rintro ⟨hraw, hnotBad⟩
    rcases hraw with hgood | herr
    · exact hgood
    · rcases herr with ⟨x, a, hxA, hxB, haA, hy⟩
      by_cases haB : M.mem a B
      · exact ⟨x, a, hxA, haB, hy⟩
      · exact False.elim (hnotBad ⟨x, a, hxA, hxB, haA, haB, hy⟩)
  · rintro ⟨a, b, haA, hbB, hy⟩
    constructor
    · exact Or.inl ⟨a, b, haA, hbB, hy⟩
    · rintro ⟨x, d, hxA, hxB, hdA, hdNotB, hyBad⟩
      have hk : a = x ∧ b = d :=
        kpair_injective M hExt (hy.symm.trans hyBad)
      apply hdNotB
      rw [← hk.2]
      exact hbB

/-! ## The diagonal relation -/

theorem kpair_self_eq_double_singleton (hExt : Extensional M) (a : α) :
    KPair M a a = M.singleton (M.singleton a) := by
  rw [KPair, ← singleton_eq_upair_self M hExt a]
  exact (singleton_eq_upair_self M hExt (M.singleton a)).symm

def Diagonal : α :=
  SingletonPower M (FregeOne M) (FregeOne M)

theorem mem_diagonal (hExt : Extensional M) (y : α) :
    M.mem y (Diagonal M) ↔ ∃ a, y = KPair M a a := by
  rw [Diagonal, mem_singletonPower M (fregeOne_spec M hExt)]
  constructor
  · rintro ⟨s, hs, hy⟩
    rcases (fregeOne_spec M hExt s).mp hs with ⟨a, hsa⟩
    refine ⟨a, ?_⟩
    rw [hsa] at hy
    exact hy.trans (kpair_self_eq_double_singleton M hExt a).symm
  · rintro ⟨a, hy⟩
    refine ⟨M.singleton a, ?_, ?_⟩
    · exact (fregeOne_spec M hExt (M.singleton a)).mpr ⟨a, rfl⟩
    · exact hy.trans (kpair_self_eq_double_singleton M hExt a)

/-! ## Domains

We first discard non-Kuratowski elements of `R`.  This makes the resulting
domain theorem valid for every set `R`, rather than only for sets already
known to consist entirely of ordered pairs.
-/

def RelationPart (R : α) : α :=
  BInter M R (Cartesian M (Univ M) (Univ M))

def Domain (R : α) : α :=
  M.sUnion (BInter M (M.sUnion (RelationPart M R)) (FregeOne M))

theorem mem_domain (hExt : Extensional M) (R x : α) :
    M.mem x (Domain M R) ↔ ∃ b, M.mem (KPair M x b) R := by
  rw [Domain, M.mem_sUnion]
  constructor
  · rintro ⟨s, hs, hxs⟩
    have hsParts := (mem_bInter M (M.sUnion (RelationPart M R))
      (FregeOne M) s).mp hs
    rcases (M.mem_sUnion (RelationPart M R) s).mp hsParts.1 with
      ⟨p, hpPart, hsp⟩
    have hpParts := (mem_bInter M R
      (Cartesian M (Univ M) (Univ M)) p).mp hpPart
    rcases (mem_cartesian M hExt (Univ M) (Univ M) p).mp hpParts.2 with
      ⟨a, b, -, -, hp⟩
    rcases (fregeOne_spec M hExt s).mp hsParts.2 with ⟨c, hsc⟩
    have hxc : x = c := by
      exact (M.mem_singleton c x).mp (by rw [← hsc]; exact hxs)
    have hsp' : s = M.singleton a ∨ s = UPair M a b := by
      rw [hp, KPair, mem_upair] at hsp
      exact hsp
    rcases hsp' with hsa | hsab
    · have hca : c = a := singleton_injective_basic M (hsc.symm.trans hsa)
      have hxa : x = a := hxc.trans hca
      refine ⟨b, ?_⟩
      rw [hxa, ← hp]
      exact hpParts.1
    · have habc : a = c ∧ b = c :=
        (upair_eq_singleton_iff M hExt a b c).mp (hsab.symm.trans hsc)
      have hxa : x = a := hxc.trans habc.1.symm
      refine ⟨b, ?_⟩
      rw [hxa, ← hp]
      exact hpParts.1
  · rintro ⟨b, hpR⟩
    refine ⟨M.singleton x, ?_, (M.mem_singleton x x).mpr rfl⟩
    apply (mem_bInter M (M.sUnion (RelationPart M R))
      (FregeOne M) (M.singleton x)).mpr
    constructor
    · apply (M.mem_sUnion (RelationPart M R) (M.singleton x)).mpr
      refine ⟨KPair M x b, ?_, ?_⟩
      · apply (mem_bInter M R
          (Cartesian M (Univ M) (Univ M)) (KPair M x b)).mpr
        constructor
        · exact hpR
        · exact (mem_cartesian M hExt (Univ M) (Univ M)
            (KPair M x b)).mpr ⟨x, b, mem_univ M x, mem_univ M b, rfl⟩
      · rw [KPair, mem_upair]
        exact Or.inl rfl
    · exact (fregeOne_spec M hExt (M.singleton x)).mpr ⟨x, rfl⟩

/-! ## The ordered intersection relation -/

def OrderedInterRel : α :=
  BInter M (DerivedUProduct M (FregeOne M) M.interRel) M.interRel

theorem mem_orderedInterRel (hExt : Extensional M) (y : α) :
    M.mem y (OrderedInterRel M) ↔
      ∃ a b, y = KPair M a b ∧ Intersects M a b := by
  rw [OrderedInterRel, mem_bInter, mem_derivedUProduct M hExt]
  constructor
  · rintro ⟨⟨s, p, hs, hp, hy⟩, hyInter⟩
    rcases (fregeOne_spec M hExt s).mp hs with ⟨x, hsx⟩
    rcases (mem_interRel_canonical M hExt p).mp hp with
      ⟨a, b, hpab, hab⟩
    have hanchor : x = a ∨ x = b := by
      rw [hy, hsx, hpab, mem_interRel_upair M hExt,
        intersects_singleton_upair] at hyInter
      exact hyInter
    rcases hanchor with hxa | hxb
    · refine ⟨a, b, ?_, hab⟩
      rw [hy, hsx, hpab, hxa, KPair]
    · refine ⟨b, a, ?_, (intersects_comm M).mpr hab⟩
      rw [hy, hsx, hpab, hxb, KPair, upair_comm M hExt a b]
  · rintro ⟨a, b, hy, hab⟩
    constructor
    · exact ⟨M.singleton a, UPair M a b,
        (fregeOne_spec M hExt (M.singleton a)).mpr ⟨a, rfl⟩,
        (mem_interRel_upair M hExt a b).mpr hab,
        by rw [hy, KPair]⟩
    · rw [hy, KPair, mem_interRel_upair M hExt,
        intersects_singleton_upair]
      exact Or.inl rfl

/-! ## The first-projection relation -/

theorem intersects_kpair_self_kpair (hExt : Extensional M)
    (a b c : α) :
    Intersects M (KPair M a a) (KPair M b c) ↔ a = b := by
  rw [kpair_self_eq_double_singleton M hExt a, KPair,
    intersects_singleton_upair]
  constructor
  · intro h
    rcases h with h | h
    · exact singleton_injective_basic M h
    · have hbc : b = a ∧ c = a :=
        (upair_eq_singleton_iff M hExt b c a).mp h.symm
      exact hbc.1.symm
  · intro h
    exact Or.inl (by rw [h])

def FirstProjection : α :=
  BInter M
    (Cartesian M (Diagonal M) (Cartesian M (Univ M) (Univ M)))
    (OrderedInterRel M)

theorem mem_firstProjection (hExt : Extensional M) (y : α) :
    M.mem y (FirstProjection M) ↔
      ∃ a b, y = KPair M (KPair M a a) (KPair M a b) := by
  rw [FirstProjection, mem_bInter]
  constructor
  · rintro ⟨hyProduct, hyInter⟩
    rcases (mem_cartesian M hExt (Diagonal M)
      (Cartesian M (Univ M) (Univ M)) y).mp hyProduct with
      ⟨d, p, hd, hp, hydp⟩
    rcases (mem_diagonal M hExt d).mp hd with ⟨a, hdaa⟩
    rcases (mem_cartesian M hExt (Univ M) (Univ M) p).mp hp with
      ⟨b, c, -, -, hpbc⟩
    rcases (mem_orderedInterRel M hExt y).mp hyInter with
      ⟨u, v, huv, huvInter⟩
    have hk : d = u ∧ p = v :=
      kpair_injective M hExt (hydp.symm.trans huv)
    have hdpInter : Intersects M d p := by
      rw [hk.1, hk.2]
      exact huvInter
    have hab : a = b := by
      apply (intersects_kpair_self_kpair M hExt a b c).mp
      rw [← hdaa, ← hpbc]
      exact hdpInter
    refine ⟨a, c, ?_⟩
    rw [hydp, hdaa, hpbc, hab]
  · rintro ⟨a, b, hy⟩
    constructor
    · exact (mem_cartesian M hExt (Diagonal M)
        (Cartesian M (Univ M) (Univ M)) y).mpr
        ⟨KPair M a a, KPair M a b,
          (mem_diagonal M hExt (KPair M a a)).mpr ⟨a, rfl⟩,
          (mem_cartesian M hExt (Univ M) (Univ M)
            (KPair M a b)).mpr
            ⟨a, b, mem_univ M a, mem_univ M b, rfl⟩,
          hy⟩
    · exact (mem_orderedInterRel M hExt y).mpr
        ⟨KPair M a a, KPair M a b, hy,
          (intersects_kpair_self_kpair M hExt a a b).mpr rfl⟩

/-! ## Frege zero -/

theorem mem_union_interRel_iff_nonempty (x : α) :
    M.mem x (M.sUnion M.interRel) ↔ ∃ z, M.mem z x := by
  rw [M.mem_sUnion]
  constructor
  · rintro ⟨p, hp, hxp⟩
    rcases (mem_interRel_iff M p).mp hp with
      ⟨a, b, hpab, z, hza, hzb⟩
    rcases (hpab x).mp hxp with hxa | hxb
    · exact ⟨z, by rw [hxa]; exact hza⟩
    · exact ⟨z, by rw [hxb]; exact hzb⟩
  · rintro ⟨z, hzx⟩
    refine ⟨UPair M x x, ?_, ?_⟩
    · exact (mem_interRel_iff M (UPair M x x)).mpr
        ⟨x, x, pair_upair M x x, z, hzx, hzx⟩
    · exact (mem_upair M x x x).mpr (Or.inl rfl)

def FregeZero : α := Compl M (M.sUnion M.interRel)

theorem mem_fregeZero (x : α) :
    M.mem x (FregeZero M) ↔ ∀ z, ¬ M.mem z x := by
  rw [FregeZero, mem_compl, mem_union_interRel_iff_nonempty]
  constructor
  · intro h z hzx
    exact h ⟨z, hzx⟩
  · intro h hex
    rcases hex with ⟨z, hzx⟩
    exact h z hzx

/-! ## The unordered membership coding used in the construction of `{cap₁}` -/

def MembershipStar : α :=
  BInter M (DerivedUProduct M (FregeOne M) (Univ M)) M.interRel

theorem mem_membershipStar (hExt : Extensional M) (y : α) :
    M.mem y (MembershipStar M) ↔
      ∃ a x, M.mem a x ∧ y = UPair M (M.singleton a) x := by
  rw [MembershipStar, mem_bInter, mem_derivedUProduct M hExt]
  constructor
  · rintro ⟨⟨s, x, hs, -, hy⟩, hyInter⟩
    rcases (fregeOne_spec M hExt s).mp hs with ⟨a, hsa⟩
    have hax : M.mem a x := by
      rw [hy, hsa, mem_interRel_upair M hExt] at hyInter
      rcases hyInter with ⟨z, hzs, hzx⟩
      have hza : z = a := (M.mem_singleton a z).mp hzs
      rw [hza] at hzx
      exact hzx
    exact ⟨a, x, hax, by rw [hy, hsa]⟩
  · rintro ⟨a, x, hax, hy⟩
    constructor
    · exact ⟨M.singleton a, x,
        (fregeOne_spec M hExt (M.singleton a)).mpr ⟨a, rfl⟩,
        mem_univ M x,
        hy⟩
    · rw [hy, mem_interRel_upair M hExt]
      exact ⟨a, (M.mem_singleton a a).mpr rfl, hax⟩

def DoubleSingletonPower (A : α) : α :=
  SingletonPower M (FregeOne M)
    (SingletonPower M (FregeOne M) A)

theorem mem_doubleSingletonPower (hExt : Extensional M) (A y : α) :
    M.mem y (DoubleSingletonPower M A) ↔
      ∃ a, M.mem a A ∧ y = M.singleton (M.singleton a) := by
  rw [DoubleSingletonPower,
    mem_singletonPower M (fregeOne_spec M hExt)]
  constructor
  · rintro ⟨s, hs, hys⟩
    rcases (mem_singletonPower M (fregeOne_spec M hExt) A s).mp hs with
      ⟨a, ha, hsa⟩
    exact ⟨a, ha, by rw [hys, hsa]⟩
  · rintro ⟨a, ha, hy⟩
    exact ⟨M.singleton a,
      (mem_singletonPower M (fregeOne_spec M hExt) A
        (M.singleton a)).mpr ⟨a, ha, rfl⟩,
      hy⟩

def HasNonSingletonElement : α :=
  M.sUnion
    (M.ucomp
      (DoubleSingletonPower M (Compl M (FregeOne M)))
      (MembershipStar M))

theorem mem_hasNonSingletonElement (hExt : Extensional M) (x : α) :
    M.mem x (HasNonSingletonElement M) ↔
      ∃ k, M.mem k x ∧ ¬ M.mem k (FregeOne M) := by
  rw [HasNonSingletonElement, M.mem_sUnion]
  constructor
  · rintro ⟨y, hyComp, hxy⟩
    rcases (mem_ucomp_canonical M hExt
      (DoubleSingletonPower M (Compl M (FregeOne M)))
      (MembershipStar M) y).mp hyComp with
      ⟨a, b, c, hy, habCarrier, hbcMember⟩
    rcases (mem_doubleSingletonPower M hExt
      (Compl M (FregeOne M)) (UPair M a b)).mp habCarrier with
      ⟨k, hkCompl, hab⟩
    have hkNotOne : ¬ M.mem k (FregeOne M) :=
      (mem_compl M (FregeOne M) k).mp hkCompl
    have habEnds : a = M.singleton k ∧ b = M.singleton k :=
      (upair_eq_singleton_iff M hExt a b (M.singleton k)).mp hab
    rcases (mem_membershipStar M hExt (UPair M b c)).mp hbcMember with
      ⟨d, X, hdX, hbc⟩
    have hxyEnds : x = a ∨ x = c := by
      rw [hy, mem_upair] at hxy
      exact hxy
    rcases (upair_eq_upair_iff M hExt b c (M.singleton d) X).mp hbc with
      hstraight | hswapped
    · have hkd : k = d := singleton_injective_basic M
          (habEnds.2.symm.trans hstraight.1)
      rcases hxyEnds with hxa | hxc
      · refine ⟨k, ?_, hkNotOne⟩
        rw [hxa, habEnds.1, M.mem_singleton]
      · refine ⟨k, ?_, hkNotOne⟩
        rw [hxc, hstraight.2, hkd]
        exact hdX
    · have hX : X = M.singleton k := hswapped.1.symm.trans habEnds.2
      have hdk : d = k := by
        apply (M.mem_singleton k d).mp
        rw [← hX]
        exact hdX
      rcases hxyEnds with hxa | hxc
      · refine ⟨k, ?_, hkNotOne⟩
        rw [hxa, habEnds.1, M.mem_singleton]
      · refine ⟨k, ?_, hkNotOne⟩
        rw [hxc, hswapped.2, hdk, M.mem_singleton]
  · rintro ⟨k, hkx, hkNotOne⟩
    let y := UPair M (M.singleton k) x
    refine ⟨y, ?_, ?_⟩
    · apply (mem_ucomp_canonical M hExt
        (DoubleSingletonPower M (Compl M (FregeOne M)))
        (MembershipStar M) y).mpr
      refine ⟨M.singleton k, M.singleton k, x, rfl, ?_, ?_⟩
      · apply (mem_doubleSingletonPower M hExt
          (Compl M (FregeOne M))
          (UPair M (M.singleton k) (M.singleton k))).mpr
        refine ⟨k, (mem_compl M (FregeOne M) k).mpr hkNotOne, ?_⟩
        exact (singleton_eq_upair_self M hExt (M.singleton k)).symm
      · exact (mem_membershipStar M hExt
          (UPair M (M.singleton k) x)).mpr ⟨k, x, hkx, rfl⟩
    · exact (mem_upair M (M.singleton k) x x).mpr (Or.inr rfl)

def DoubleSingleton (a : α) : α := M.singleton (M.singleton a)

@[simp] theorem mem_doubleSingleton (a z : α) :
    M.mem z (DoubleSingleton M a) ↔ z = M.singleton a := by
  exact M.mem_singleton (M.singleton a) z

theorem doubleSingleton_injective {a b : α}
    (h : DoubleSingleton M a = DoubleSingleton M b) : a = b := by
  apply singleton_injective_basic M
  exact singleton_injective_basic M h

theorem intersects_doubleSingleton_iff (a b : α) :
    Intersects M (DoubleSingleton M a) (DoubleSingleton M b) ↔ a = b := by
  constructor
  · rintro ⟨z, hza, hzb⟩
    have hab : M.singleton a = M.singleton b :=
      ((mem_doubleSingleton M a z).mp hza).symm.trans
        ((mem_doubleSingleton M b z).mp hzb)
    exact singleton_injective_basic M hab
  · intro h
    rw [h]
    exact ⟨M.singleton b,
      (mem_doubleSingleton M b (M.singleton b)).mpr rfl,
      (mem_doubleSingleton M b (M.singleton b)).mpr rfl⟩

def SingletonMeetEdge : α :=
  BInter M (DerivedUProduct M (Diagonal M) (Univ M)) M.interRel

theorem mem_singletonMeetEdge (hExt : Extensional M) (y : α) :
    M.mem y (SingletonMeetEdge M) ↔
      ∃ a X,
        M.mem (M.singleton a) X ∧
        y = UPair M (DoubleSingleton M a) X := by
  rw [SingletonMeetEdge, mem_bInter, mem_derivedUProduct M hExt]
  constructor
  · rintro ⟨⟨d, X, hd, -, hy⟩, hyInter⟩
    rcases (mem_diagonal M hExt d).mp hd with ⟨a, hdaa⟩
    have hdDouble : d = DoubleSingleton M a :=
      hdaa.trans (kpair_self_eq_double_singleton M hExt a)
    have haX : M.mem (M.singleton a) X := by
      rw [hy, hdDouble, mem_interRel_upair M hExt] at hyInter
      rcases hyInter with ⟨z, hzd, hzX⟩
      have hza : z = M.singleton a :=
        (mem_doubleSingleton M a z).mp hzd
      rw [hza] at hzX
      exact hzX
    exact ⟨a, X, haX, by rw [hy, hdDouble]⟩
  · rintro ⟨a, X, haX, hy⟩
    constructor
    · exact ⟨DoubleSingleton M a, X,
        (mem_diagonal M hExt (DoubleSingleton M a)).mpr
          ⟨a, (kpair_self_eq_double_singleton M hExt a).symm⟩,
        mem_univ M X,
        hy⟩
    · rw [hy, mem_interRel_upair M hExt]
      exact ⟨M.singleton a,
        (mem_doubleSingleton M a (M.singleton a)).mpr rfl,
        haX⟩

def SingletonIntersectionPairs : α :=
  BInter M
    (M.ucomp (SingletonMeetEdge M) (SingletonMeetEdge M))
    M.interRel

theorem mem_singletonIntersectionPairs
    (hExt : Extensional M) (p : α) :
    M.mem p (SingletonIntersectionPairs M) ↔
      ∃ X Y a,
        p = UPair M X Y ∧
        M.mem (M.singleton a) X ∧
        M.mem (M.singleton a) Y := by
  rw [SingletonIntersectionPairs, mem_bInter,
    mem_ucomp_canonical M hExt]
  constructor
  · rintro ⟨⟨u, v, w, hp, huv, hvw⟩, hpInter⟩
    have huwInter : Intersects M u w := by
      rw [hp, mem_interRel_upair M hExt] at hpInter
      exact hpInter
    rcases (mem_singletonMeetEdge M hExt (UPair M u v)).mp huv with
      ⟨a, X, haX, huvCode⟩
    rcases (mem_singletonMeetEdge M hExt (UPair M v w)).mp hvw with
      ⟨b, Y, hbY, hvwCode⟩
    rcases (upair_eq_upair_iff M hExt u v
      (DoubleSingleton M a) X).mp huvCode with h1 | h1 <;>
      rcases (upair_eq_upair_iff M hExt v w
        (DoubleSingleton M b) Y).mp hvwCode with h2 | h2
    · have hXdb : X = DoubleSingleton M b := h1.2.symm.trans h2.1
      have hsab : M.singleton a = M.singleton b := by
        have h := haX
        rw [hXdb, mem_doubleSingleton] at h
        exact h
      have hab : a = b := singleton_injective_basic M hsab
      refine ⟨u, w, a, hp, ?_, ?_⟩
      · rw [h1.1, mem_doubleSingleton]
      · rw [h2.2, hab]
        exact hbY
    · have hdd :
          Intersects M (DoubleSingleton M a) (DoubleSingleton M b) := by
        rw [← h1.1, ← h2.2]
        exact huwInter
      have hab : a = b :=
        (intersects_doubleSingleton_iff M a b).mp hdd
      refine ⟨u, w, a, hp, ?_, ?_⟩
      · rw [h1.1, mem_doubleSingleton]
      · rw [h2.2, hab, mem_doubleSingleton]
    · have hdd : DoubleSingleton M a = DoubleSingleton M b :=
        h1.2.symm.trans h2.1
      have hab : a = b := doubleSingleton_injective M hdd
      refine ⟨u, w, a, hp, ?_, ?_⟩
      · rw [h1.1]
        exact haX
      · rw [h2.2, hab]
        exact hbY
    · have hYda : Y = DoubleSingleton M a := h2.1.symm.trans h1.2
      have hsba : M.singleton b = M.singleton a := by
        have h := hbY
        rw [hYda, mem_doubleSingleton] at h
        exact h
      have hba : b = a := singleton_injective_basic M hsba
      refine ⟨u, w, a, hp, ?_, ?_⟩
      · rw [h1.1]
        exact haX
      · rw [h2.2, ← hba, mem_doubleSingleton]
  · rintro ⟨X, Y, a, hp, haX, haY⟩
    constructor
    · refine ⟨X, DoubleSingleton M a, Y, hp, ?_, ?_⟩
      · exact (mem_singletonMeetEdge M hExt
          (UPair M X (DoubleSingleton M a))).mpr
          ⟨a, X, haX, upair_comm M hExt X (DoubleSingleton M a)⟩
      · exact (mem_singletonMeetEdge M hExt
          (UPair M (DoubleSingleton M a) Y)).mpr
          ⟨a, Y, haY, rfl⟩
    · rw [hp, mem_interRel_upair M hExt]
      exact ⟨M.singleton a, haX, haY⟩

/-! ## The ordered singleton-intersection relation -/

def OrderedSingletonInterRel : α :=
  BInter M
    (DerivedUProduct M (FregeOne M) (SingletonIntersectionPairs M))
    M.interRel

theorem mem_orderedSingletonInterRel
    (hExt : Extensional M) (y : α) :
    M.mem y (OrderedSingletonInterRel M) ↔
      ∃ A B a,
        y = KPair M A B ∧
        M.mem (M.singleton a) A ∧
        M.mem (M.singleton a) B := by
  rw [OrderedSingletonInterRel, mem_bInter,
    mem_derivedUProduct M hExt]
  constructor
  · rintro ⟨⟨s, p, hs, hp, hy⟩, hyInter⟩
    rcases (fregeOne_spec M hExt s).mp hs with ⟨x, hsx⟩
    rcases (mem_singletonIntersectionPairs M hExt p).mp hp with
      ⟨A, B, a, hpab, haA, haB⟩
    have hx : x = A ∨ x = B := by
      rw [hy, hsx, hpab, mem_interRel_upair M hExt,
        intersects_singleton_upair] at hyInter
      exact hyInter
    rcases hx with hxA | hxB
    · exact ⟨A, B, a, by rw [hy, hsx, hpab, hxA, KPair], haA, haB⟩
    · exact ⟨B, A, a,
        by rw [hy, hsx, hpab, hxB, KPair, upair_comm M hExt A B],
        haB, haA⟩
  · rintro ⟨A, B, a, hy, haA, haB⟩
    constructor
    · exact ⟨M.singleton A, UPair M A B,
        (fregeOne_spec M hExt (M.singleton A)).mpr ⟨A, rfl⟩,
        (mem_singletonIntersectionPairs M hExt (UPair M A B)).mpr
          ⟨A, B, a, rfl, haA, haB⟩,
        by rw [hy, KPair]⟩
    · rw [hy, KPair, mem_interRel_upair M hExt,
        intersects_singleton_upair]
      exact Or.inl rfl

/-! ## The universal converse relation -/

@[simp] theorem mem_kpair (a b z : α) :
    M.mem z (KPair M a b) ↔
      z = M.singleton a ∨ z = UPair M a b := by
  rw [KPair, mem_upair]

def ConverseRelation : α :=
  BUnion M
    (BInter M
      (Cartesian M
        (Cartesian M (Univ M) (Univ M))
        (Cartesian M (Univ M) (Univ M)))
      (Diff M (OrderedInterRel M) (OrderedSingletonInterRel M)))
    (DoubleSingletonPower M (Diagonal M))

theorem mem_converseRelation (hExt : Extensional M) (y : α) :
    M.mem y (ConverseRelation M) ↔
      ∃ a b,
        y = KPair M (KPair M a b) (KPair M b a) := by
  rw [ConverseRelation, mem_bUnion]
  constructor
  · intro h
    rcases h with hMain | hDiagonal
    · have hParts := (mem_bInter M
          (Cartesian M
            (Cartesian M (Univ M) (Univ M))
            (Cartesian M (Univ M) (Univ M)))
          (Diff M (OrderedInterRel M) (OrderedSingletonInterRel M)) y).mp hMain
      rcases (mem_cartesian M hExt
        (Cartesian M (Univ M) (Univ M))
        (Cartesian M (Univ M) (Univ M)) y).mp hParts.1 with
        ⟨p, q, hpAll, hqAll, hy⟩
      rcases (mem_cartesian M hExt (Univ M) (Univ M) p).mp hpAll with
        ⟨a, b, -, -, hp⟩
      rcases (mem_cartesian M hExt (Univ M) (Univ M) q).mp hqAll with
        ⟨c, d, -, -, hq⟩
      have hRelParts := (mem_diff M (OrderedInterRel M)
        (OrderedSingletonInterRel M) y).mp hParts.2
      rcases (mem_orderedInterRel M hExt y).mp hRelParts.1 with
        ⟨u, v, huv, huvInter⟩
      have hpquv : p = u ∧ q = v :=
        kpair_injective M hExt (hy.symm.trans huv)
      have hpqInter : Intersects M p q := by
        rw [hpquv.1, hpquv.2]
        exact huvInter
      have hNoCommon (x : α) :
          ¬ (M.mem (M.singleton x) p ∧ M.mem (M.singleton x) q) := by
        intro hx
        apply hRelParts.2
        exact (mem_orderedSingletonInterRel M hExt y).mpr
          ⟨p, q, x, hy, hx.1, hx.2⟩
      have hpqComponents : UPair M a b = UPair M c d := by
        rcases hpqInter with ⟨z, hzp, hzq⟩
        rw [hp, mem_kpair] at hzp
        rw [hq, mem_kpair] at hzq
        rcases hzp with hza | hzab <;> rcases hzq with hzc | hzcd
        · exact False.elim (hNoCommon a ⟨
            by rw [hp, mem_kpair]; exact Or.inl rfl,
            by rw [hq, mem_kpair]; exact Or.inl (hza.symm.trans hzc)⟩)
        · exact False.elim (hNoCommon a ⟨
            by rw [hp, mem_kpair]; exact Or.inl rfl,
            by rw [hq, mem_kpair]; exact Or.inr (hza.symm.trans hzcd)⟩)
        · exact False.elim (hNoCommon c ⟨
            by rw [hp, mem_kpair]; exact Or.inr (hzc.symm.trans hzab),
            by rw [hq, mem_kpair]; exact Or.inl rfl⟩)
        · exact hzab.symm.trans hzcd
      rcases (upair_eq_upair_iff M hExt a b c d).mp hpqComponents with
        hStraight | hSwapped
      · exact False.elim (hNoCommon a ⟨
          by rw [hp, mem_kpair]; exact Or.inl rfl,
          by rw [hq, mem_kpair, ← hStraight.1]; exact Or.inl rfl⟩)
      · have hcb : c = b := hSwapped.2.symm
        have hda : d = a := hSwapped.1.symm
        exact ⟨a, b, by rw [hy, hp, hq, hcb, hda]⟩
    · rcases (mem_doubleSingletonPower M hExt (Diagonal M) y).mp
          hDiagonal with ⟨p, hp, hy⟩
      rcases (mem_diagonal M hExt p).mp hp with ⟨a, hpa⟩
      refine ⟨a, a, ?_⟩
      rw [hpa] at hy
      exact hy.trans
        (kpair_self_eq_double_singleton M hExt (KPair M a a)).symm
  · rintro ⟨a, b, hy⟩
    by_cases hab : a = b
    · subst b
      right
      apply (mem_doubleSingletonPower M hExt (Diagonal M) y).mpr
      refine ⟨KPair M a a,
        (mem_diagonal M hExt (KPair M a a)).mpr ⟨a, rfl⟩, ?_⟩
      exact hy.trans (kpair_self_eq_double_singleton M hExt
        (KPair M a a))
    · left
      apply (mem_bInter M
        (Cartesian M
          (Cartesian M (Univ M) (Univ M))
          (Cartesian M (Univ M) (Univ M)))
        (Diff M (OrderedInterRel M) (OrderedSingletonInterRel M)) y).mpr
      constructor
      · exact (mem_cartesian M hExt
          (Cartesian M (Univ M) (Univ M))
          (Cartesian M (Univ M) (Univ M)) y).mpr
          ⟨KPair M a b, KPair M b a,
            (mem_cartesian M hExt (Univ M) (Univ M)
              (KPair M a b)).mpr
              ⟨a, b, mem_univ M a, mem_univ M b, rfl⟩,
            (mem_cartesian M hExt (Univ M) (Univ M)
              (KPair M b a)).mpr
              ⟨b, a, mem_univ M b, mem_univ M a, rfl⟩,
            hy⟩
      · apply (mem_diff M (OrderedInterRel M)
          (OrderedSingletonInterRel M) y).mpr
        constructor
        · apply (mem_orderedInterRel M hExt y).mpr
          refine ⟨KPair M a b, KPair M b a, hy, ?_⟩
          refine ⟨UPair M a b, ?_, ?_⟩
          · exact (mem_kpair M a b (UPair M a b)).mpr (Or.inr rfl)
          · exact (mem_kpair M b a (UPair M a b)).mpr
              (Or.inr (upair_comm M hExt a b))
        · intro hCap
          rcases (mem_orderedSingletonInterRel M hExt y).mp hCap with
            ⟨p, q, x, hpq, hxp, hxq⟩
          have hpqEq : KPair M a b = p ∧ KPair M b a = q :=
            kpair_injective M hExt (hy.symm.trans hpq)
          rw [← hpqEq.1, mem_kpair] at hxp
          rw [← hpqEq.2, mem_kpair] at hxq
          rcases hxp with hxa | hxab <;> rcases hxq with hxb | hxba
          · apply hab
            exact singleton_injective_basic M (hxa.symm.trans hxb)
          · apply hab
            have hpair : UPair M b a = M.singleton a :=
              hxba.symm.trans hxa
            exact ((upair_eq_singleton_iff M hExt b a a).mp hpair).1.symm
          · apply hab
            have hpair : UPair M a b = M.singleton b :=
              hxab.symm.trans hxb
            exact ((upair_eq_singleton_iff M hExt a b b).mp hpair).1
          · apply hab
            have hpair : UPair M a b = M.singleton x := hxab.symm
            have habx := (upair_eq_singleton_iff M hExt a b x).mp hpair
            exact habx.1.trans habx.2.symm

/-! ## Converses of arbitrary relations -/

def Converse (R : α) : α :=
  Domain M
    (BInter M
      (ConverseRelation M)
      (Cartesian M (Univ M) R))

theorem mem_converse (hExt : Extensional M) (R x : α) :
    M.mem x (Converse M R) ↔
      ∃ a b,
        M.mem (KPair M a b) R ∧
        x = KPair M b a := by
  rw [Converse, mem_domain M hExt]
  constructor
  · rintro ⟨q, hxq⟩
    have hParts := (mem_bInter M (ConverseRelation M)
      (Cartesian M (Univ M) R) (KPair M x q)).mp hxq
    rcases (mem_converseRelation M hExt (KPair M x q)).mp hParts.1 with
      ⟨a, b, hConv⟩
    have hxqConv : x = KPair M a b ∧ q = KPair M b a :=
      kpair_injective M hExt hConv
    rcases (mem_cartesian M hExt (Univ M) R (KPair M x q)).mp
        hParts.2 with ⟨u, r, -, hrR, hCart⟩
    have hxqCart : x = u ∧ q = r :=
      kpair_injective M hExt hCart
    refine ⟨b, a, ?_, hxqConv.1⟩
    rw [← hxqConv.2, hxqCart.2]
    exact hrR
  · rintro ⟨a, b, hpR, hx⟩
    refine ⟨KPair M a b, ?_⟩
    apply (mem_bInter M (ConverseRelation M)
      (Cartesian M (Univ M) R)
      (KPair M x (KPair M a b))).mpr
    constructor
    · exact (mem_converseRelation M hExt
        (KPair M x (KPair M a b))).mpr
        ⟨b, a, by rw [hx]⟩
    · exact (mem_cartesian M hExt (Univ M) R
        (KPair M x (KPair M a b))).mpr
        ⟨x, KPair M a b, mem_univ M x, hpR, rfl⟩

/-! ## Inclusion: the two component relations -/

def InclusionLeft : α :=
  BInter M
    (Cartesian M (Univ M) (FregeOne M))
    (OrderedInterRel M)

theorem mem_inclusionLeft (hExt : Extensional M) (y : α) :
    M.mem y (InclusionLeft M) ↔
      ∃ A a,
        y = KPair M A (M.singleton a) ∧
        M.mem a A := by
  rw [InclusionLeft, mem_bInter]
  constructor
  · rintro ⟨hyCart, hyInter⟩
    rcases (mem_cartesian M hExt (Univ M) (FregeOne M) y).mp
        hyCart with ⟨A, s, -, hs, hy⟩
    rcases (fregeOne_spec M hExt s).mp hs with ⟨a, hsa⟩
    rcases (mem_orderedInterRel M hExt y).mp hyInter with
      ⟨u, v, huv, huvInter⟩
    have hEnds : A = u ∧ s = v :=
      kpair_injective M hExt (hy.symm.trans huv)
    have hAs : Intersects M A s := by
      rw [hEnds.1, hEnds.2]
      exact huvInter
    rcases hAs with ⟨z, hzA, hzs⟩
    have hza : z = a := by
      exact (M.mem_singleton a z).mp (by rw [← hsa]; exact hzs)
    exact ⟨A, a, by rw [hy, hsa], by rw [← hza]; exact hzA⟩
  · rintro ⟨A, a, hy, haA⟩
    constructor
    · exact (mem_cartesian M hExt (Univ M) (FregeOne M) y).mpr
        ⟨A, M.singleton a, mem_univ M A,
          (fregeOne_spec M hExt (M.singleton a)).mpr ⟨a, rfl⟩,
          hy⟩
    · exact (mem_orderedInterRel M hExt y).mpr
        ⟨A, M.singleton a, hy,
          ⟨a, haA, (M.mem_singleton a a).mpr rfl⟩⟩

def InclusionRight : α :=
  BInter M
    (Cartesian M (FregeOne M) (Univ M))
    (Compl M (OrderedInterRel M))

theorem mem_inclusionRight (hExt : Extensional M) (y : α) :
    M.mem y (InclusionRight M) ↔
      ∃ a B,
        y = KPair M (M.singleton a) B ∧
        ¬ M.mem a B := by
  rw [InclusionRight, mem_bInter, mem_compl]
  constructor
  · rintro ⟨hyCart, hyNotInter⟩
    rcases (mem_cartesian M hExt (FregeOne M) (Univ M) y).mp
        hyCart with ⟨s, B, hs, -, hy⟩
    rcases (fregeOne_spec M hExt s).mp hs with ⟨a, hsa⟩
    refine ⟨a, B, by rw [hy, hsa], ?_⟩
    intro haB
    apply hyNotInter
    exact (mem_orderedInterRel M hExt y).mpr
      ⟨s, B, hy, ⟨a,
        by rw [hsa, M.mem_singleton],
        haB⟩⟩
  · rintro ⟨a, B, hy, haNotB⟩
    constructor
    · exact (mem_cartesian M hExt (FregeOne M) (Univ M) y).mpr
        ⟨M.singleton a, B,
          (fregeOne_spec M hExt (M.singleton a)).mpr ⟨a, rfl⟩,
          mem_univ M B,
          hy⟩
    · intro hyInter
      rcases (mem_orderedInterRel M hExt y).mp hyInter with
        ⟨u, v, huv, huvInter⟩
      have hEnds : M.singleton a = u ∧ B = v :=
        kpair_injective M hExt (hy.symm.trans huv)
      have hi : Intersects M (M.singleton a) B := by
        rw [hEnds.1, hEnds.2]
        exact huvInter
      rcases hi with ⟨z, hzs, hzB⟩
      have hza : z = a := (M.mem_singleton a z).mp hzs
      apply haNotB
      rw [← hza]
      exact hzB

/-! The only dependency left in the inclusion construction is a correct
ordered relative-composition operation.  It is represented as an explicit
theorem parameter, not as an additional field of `Basis`. -/

def OrderedCompositionSpec (comp : α → α → α) : Prop :=
  ∀ R S y,
    M.mem y (comp R S) ↔
      ∃ a b c,
        M.mem (KPair M a b) R ∧
        M.mem (KPair M b c) S ∧
        y = KPair M a c

def NonInclusion (comp : α → α → α) : α :=
  comp (InclusionLeft M) (InclusionRight M)

theorem mem_nonInclusion (hExt : Extensional M)
    {comp : α → α → α}
    (hComp : OrderedCompositionSpec M comp) (y : α) :
    M.mem y (NonInclusion M comp) ↔
      ∃ A B a,
        y = KPair M A B ∧
        M.mem a A ∧
        ¬ M.mem a B := by
  rw [NonInclusion, hComp]
  constructor
  · rintro ⟨x, m, z, hLeft, hRight, hy⟩
    rcases (mem_inclusionLeft M hExt (KPair M x m)).mp hLeft with
      ⟨A, a, hxa, haA⟩
    rcases (mem_inclusionRight M hExt (KPair M m z)).mp hRight with
      ⟨b, B, hzb, hbNotB⟩
    have hLeftEnds : x = A ∧ m = M.singleton a :=
      kpair_injective M hExt hxa
    have hRightEnds : m = M.singleton b ∧ z = B :=
      kpair_injective M hExt hzb
    have hab : a = b := singleton_injective_basic M
      (hLeftEnds.2.symm.trans hRightEnds.1)
    refine ⟨A, B, a, ?_, haA, ?_⟩
    · rw [hy, hLeftEnds.1, hRightEnds.2]
    · rw [hab]
      exact hbNotB
  · rintro ⟨A, B, a, hy, haA, haNotB⟩
    exact ⟨A, M.singleton a, B,
      (mem_inclusionLeft M hExt (KPair M A (M.singleton a))).mpr
        ⟨A, a, rfl, haA⟩,
      (mem_inclusionRight M hExt (KPair M (M.singleton a) B)).mpr
        ⟨a, B, rfl, haNotB⟩,
      hy⟩

def Inclusion (comp : α → α → α) : α :=
  BInter M
    (Compl M (NonInclusion M comp))
    (Cartesian M (Univ M) (Univ M))

theorem mem_inclusion (hExt : Extensional M)
    {comp : α → α → α}
    (hComp : OrderedCompositionSpec M comp) (y : α) :
    M.mem y (Inclusion M comp) ↔
      ∃ A B,
        y = KPair M A B ∧
        ∀ z, M.mem z A → M.mem z B := by
  rw [Inclusion, mem_bInter, mem_compl,
    mem_nonInclusion M hExt hComp]
  constructor
  · rintro ⟨hyNotBad, hyCart⟩
    rcases (mem_cartesian M hExt (Univ M) (Univ M) y).mp hyCart with
      ⟨A, B, -, -, hy⟩
    refine ⟨A, B, hy, ?_⟩
    intro z hzA
    exact Classical.byContradiction (fun hzNotB =>
      hyNotBad ⟨A, B, z, hy, hzA, hzNotB⟩)
  · rintro ⟨A, B, hy, hSubset⟩
    constructor
    · rintro ⟨X, Y, z, hxy, hzX, hzNotY⟩
      have hEnds : A = X ∧ B = Y :=
        kpair_injective M hExt (hy.symm.trans hxy)
      apply hzNotY
      rw [← hEnds.2]
      apply hSubset z
      rw [hEnds.1]
      exact hzX
    · exact (mem_cartesian M hExt (Univ M) (Univ M) y).mpr
        ⟨A, B, mem_univ M A, mem_univ M B, hy⟩

/-! ## Ordered relative composition: structural lemmas -/

theorem mem_relationPart (hExt : Extensional M) (R p : α) :
    M.mem p (RelationPart M R) ↔
      M.mem p R ∧ ∃ a b, p = KPair M a b := by
  rw [RelationPart, mem_bInter, mem_cartesian M hExt]
  constructor
  · rintro ⟨hpR, a, b, -, -, hp⟩
    exact ⟨hpR, a, b, hp⟩
  · rintro ⟨hpR, a, b, hp⟩
    exact ⟨hpR, a, b, mem_univ M a, mem_univ M b, hp⟩

theorem mem_fregeOne_kpair (hExt : Extensional M) (a b : α) :
    M.mem (KPair M a b) (FregeOne M) ↔ a = b := by
  rw [mem_fregeOne M hExt]
  constructor
  · rintro ⟨x, hx⟩
    have hFirst : M.singleton a = x := by
      apply (M.mem_singleton x (M.singleton a)).mp
      rw [← hx, mem_kpair]
      exact Or.inl rfl
    have hSecond : UPair M a b = x := by
      apply (M.mem_singleton x (UPair M a b)).mp
      rw [← hx, mem_kpair]
      exact Or.inr rfl
    have habx := (upair_eq_singleton_iff M hExt a b a).mp
      (hSecond.trans hFirst.symm)
    exact habx.2.symm
  · intro hab
    subst b
    exact ⟨M.singleton a,
      kpair_self_eq_double_singleton M hExt a⟩

theorem singleton_mem_kpair (hExt : Extensional M) (x a b : α) :
    M.mem (M.singleton x) (KPair M a b) ↔ x = a := by
  rw [mem_kpair]
  constructor
  · intro h
    rcases h with h | h
    · exact singleton_injective_basic M h
    · have habx := (upair_eq_singleton_iff M hExt a b x).mp h.symm
      exact habx.1.symm
  · intro h
    exact Or.inl (by rw [h])

theorem mem_singletonIntersectionPairs_upair
    (hExt : Extensional M) (X Y : α) :
    M.mem (UPair M X Y) (SingletonIntersectionPairs M) ↔
      ∃ a, M.mem (M.singleton a) X ∧
        M.mem (M.singleton a) Y := by
  rw [mem_singletonIntersectionPairs M hExt]
  constructor
  · rintro ⟨A, B, a, hp, haA, haB⟩
    rcases (upair_eq_upair_iff M hExt X Y A B).mp hp with h | h
    · exact ⟨a, by rw [h.1]; exact haA, by rw [h.2]; exact haB⟩
    · exact ⟨a, by rw [h.1]; exact haB, by rw [h.2]; exact haA⟩
  · rintro ⟨a, haX, haY⟩
    exact ⟨X, Y, a, rfl, haX, haY⟩

theorem capOne_kpairs_iff_same_first
    (hExt : Extensional M) (a b c d : α) :
    M.mem (UPair M (KPair M a b) (KPair M c d))
        (SingletonIntersectionPairs M) ↔ a = c := by
  rw [mem_singletonIntersectionPairs_upair M hExt]
  constructor
  · rintro ⟨x, hxab, hxcd⟩
    have hxa := (singleton_mem_kpair M hExt x a b).mp hxab
    have hxc := (singleton_mem_kpair M hExt x c d).mp hxcd
    exact hxa.symm.trans hxc
  · intro hac
    exact ⟨a,
      (singleton_mem_kpair M hExt a a b).mpr rfl,
      (singleton_mem_kpair M hExt a c d).mpr hac⟩

theorem intersects_kpairs_of_nonDiagonal
    (hExt : Extensional M) {a b c d : α}
    (hab : a ≠ b) (hcd : c ≠ d) :
    Intersects M (KPair M a b) (KPair M c d) ↔
      a = c ∨ (a = d ∧ b = c) := by
  constructor
  · rintro ⟨z, hzab, hzcd⟩
    rw [mem_kpair] at hzab hzcd
    rcases hzab with hza | hzab <;> rcases hzcd with hzc | hzcd
    · left
      exact singleton_injective_basic M (hza.symm.trans hzc)
    · have h := (upair_eq_singleton_iff M hExt c d a).mp
          (hzcd.symm.trans hza)
      exact False.elim (hcd (h.1.trans h.2.symm))
    · have h := (upair_eq_singleton_iff M hExt a b c).mp
          (hzab.symm.trans hzc)
      exact False.elim (hab (h.1.trans h.2.symm))
    · rcases (upair_eq_upair_iff M hExt a b c d).mp
          (hzab.symm.trans hzcd) with h | h
      · exact Or.inl h.1
      · exact Or.inr h
  · intro h
    rcases h with hac | hswap
    · exact ⟨M.singleton a,
        (singleton_mem_kpair M hExt a a b).mpr rfl,
        (singleton_mem_kpair M hExt a c d).mpr hac⟩
    · exact ⟨UPair M a b,
        (mem_kpair M a b (UPair M a b)).mpr (Or.inr rfl),
        (mem_kpair M c d (UPair M a b)).mpr
          (Or.inr ((upair_eq_upair_iff M hExt a b c d).mpr
            (Or.inr hswap)))⟩

def DiagonalPart (R : α) : α :=
  BInter M (RelationPart M R) (FregeOne M)

theorem mem_diagonalPart (hExt : Extensional M) (R p : α) :
    M.mem p (DiagonalPart M R) ↔
      ∃ a, M.mem (KPair M a a) R ∧ p = KPair M a a := by
  rw [DiagonalPart, mem_bInter, mem_relationPart M hExt]
  constructor
  · rintro ⟨⟨hpR, a, b, hp⟩, hpOne⟩
    have hab : a = b := by
      apply (mem_fregeOne_kpair M hExt a b).mp
      rw [← hp]
      exact hpOne
    subst b
    exact ⟨a, by rw [← hp]; exact hpR, hp⟩
  · rintro ⟨a, haaR, hp⟩
    constructor
    · exact ⟨by rw [hp]; exact haaR, a, a, hp⟩
    · rw [hp, mem_fregeOne_kpair M hExt]

/-! ## A coloured encoding for ordered composition

The published `R₁,R₂,R₃` reduction has endpoint-orientation defects.
The following replacement assigns three distinct colours to the left, middle,
and right coordinates.  Four disjoint colour triples will later cover all
possible coordinate triples.
-/

def Avoid3 (l m r : α) : α :=
  Diff M (Univ M) (Triple M l m r)

@[simp] theorem mem_avoid3 (l m r x : α) :
    M.mem x (Avoid3 M l m r) ↔ x ≠ l ∧ x ≠ m ∧ x ≠ r := by
  rw [Avoid3, mem_diff, mem_triple]
  constructor
  · rintro ⟨-, h⟩
    exact ⟨fun hxl => h (Or.inl hxl),
      fun hxm => h (Or.inr (Or.inl hxm)),
      fun hxr => h (Or.inr (Or.inr hxr))⟩
  · rintro ⟨hl, hm, hr⟩
    refine ⟨mem_univ M x, ?_⟩
    intro h
    rcases h with h | h | h
    · exact hl h
    · exact hm h
    · exact hr h

def Tag (t x : α) : α := UPair M t x

def TagSet (t A : α) : α :=
  DerivedUProduct M (M.singleton t) A

theorem mem_tagSet (hExt : Extensional M) (t A y : α) :
    M.mem y (TagSet M t A) ↔
      ∃ x, M.mem x A ∧ y = Tag M t x := by
  rw [TagSet, mem_derivedUProduct M hExt]
  constructor
  · rintro ⟨u, x, hu, hx, hy⟩
    have hut : u = t := (M.mem_singleton t u).mp hu
    exact ⟨x, hx, by rw [hy, hut, Tag]⟩
  · rintro ⟨x, hx, hy⟩
    exact ⟨t, x, (M.mem_singleton t t).mpr rfl, hx,
      by rw [hy, Tag]⟩

theorem tag_injective_right (hExt : Extensional M)
    {t x y : α} (hxt : x ≠ t) (hyt : y ≠ t) :
    Tag M t x = Tag M t y ↔ x = y := by
  rw [Tag, Tag, upair_eq_upair_iff M hExt]
  constructor
  · intro h
    rcases h with h | h
    · exact h.2
    · exact False.elim (hyt h.1.symm)
  · intro h
    exact Or.inl ⟨rfl, h⟩

theorem tags_different (hExt : Extensional M)
    {l m x y : α} (hlm : l ≠ m) (hly : l ≠ y) (hxm : x ≠ m) :
    Tag M l x ≠ Tag M m y := by
  intro h
  rw [Tag, Tag, upair_eq_upair_iff M hExt] at h
  rcases h with h | h
  · exact hlm h.1
  · exact hly h.1

theorem tag_ne_singleton (hExt : Extensional M)
    {t x a : α} (hxt : x ≠ t) :
    Tag M t x ≠ M.singleton a := by
  intro h
  have htxa := (upair_eq_singleton_iff M hExt t x a).mp h
  exact hxt (htxa.2.trans htxa.1.symm)

theorem intersects_tags (hExt : Extensional M)
    {l m x y : α}
    (hlm : l ≠ m) (hly : l ≠ y) (hxm : x ≠ m) :
    Intersects M (Tag M l x) (Tag M m y) ↔ x = y := by
  constructor
  · rintro ⟨z, hzl, hzm⟩
    rw [Tag, mem_upair] at hzl
    rw [Tag, mem_upair] at hzm
    rcases hzl with hzl | hzx <;> rcases hzm with hzm | hzy
    · exact False.elim (hlm (hzl.symm.trans hzm))
    · exact False.elim (hly (hzl.symm.trans hzy))
    · exact False.elim (hxm (hzx.symm.trans hzm))
    · exact hzx.symm.trans hzy
  · intro hxy
    exact ⟨x,
      by rw [Tag, mem_upair]; exact Or.inr rfl,
      by rw [Tag, mem_upair, hxy]; exact Or.inr rfl⟩

def SameTag (l m A : α) : α :=
  BInter M
    (DerivedUProduct M (TagSet M l A) (TagSet M m A))
    M.interRel

theorem mem_sameTag (hExt : Extensional M)
    {l m A : α} (hlm : l ≠ m)
    (hA_l : ∀ x, M.mem x A → x ≠ l)
    (hA_m : ∀ x, M.mem x A → x ≠ m)
    (y : α) :
    M.mem y (SameTag M l m A) ↔
      ∃ x, M.mem x A ∧
        y = UPair M (Tag M l x) (Tag M m x) := by
  rw [SameTag, mem_bInter, mem_derivedUProduct M hExt]
  constructor
  · rintro ⟨⟨u, v, hu, hv, hy⟩, hyInter⟩
    rcases (mem_tagSet M hExt l A u).mp hu with ⟨x, hxA, hux⟩
    rcases (mem_tagSet M hExt m A v).mp hv with ⟨z, hzA, hvz⟩
    have hxz : x = z := by
      apply (intersects_tags M hExt hlm
        (fun h => hA_l z hzA h.symm) (hA_m x hxA)).mp
      have huv : Intersects M u v := by
        rw [hy, mem_interRel_upair M hExt] at hyInter
        exact hyInter
      rw [hux, hvz] at huv
      exact huv
    exact ⟨x, hxA, by rw [hy, hux, hvz, hxz]⟩
  · rintro ⟨x, hxA, hy⟩
    constructor
    · exact ⟨Tag M l x, Tag M m x,
        (mem_tagSet M hExt l A (Tag M l x)).mpr ⟨x, hxA, rfl⟩,
        (mem_tagSet M hExt m A (Tag M m x)).mpr ⟨x, hxA, rfl⟩,
        hy⟩
    · rw [hy, mem_interRel_upair M hExt]
      exact (intersects_tags M hExt hlm
        (fun h => hA_l x hxA h.symm)
        (hA_m x hxA)).mpr rfl

theorem mem_fregeTwo_kpair (hExt : Extensional M) (a b : α) :
    M.mem (KPair M a b) (FregeTwo M) ↔ a ≠ b := by
  rw [mem_fregeTwo M hExt]
  constructor
  · rintro ⟨-, hNotSingleton⟩ hab
    subst b
    apply hNotSingleton
    exact ⟨M.singleton a,
      kpair_self_eq_double_singleton M hExt a⟩
  · intro hab
    constructor
    · exact (mem_allUPairs M (KPair M a b)).mpr
        ⟨M.singleton a, UPair M a b, pair_upair M _ _⟩
    · rintro ⟨x, hx⟩
      have hOne : M.mem (KPair M a b) (FregeOne M) :=
        (mem_fregeOne M hExt (KPair M a b)).mpr ⟨x, hx⟩
      exact hab ((mem_fregeOne_kpair M hExt a b).mp hOne)

def DoubletonsOn (A : α) : α :=
  BInter M (DerivedUProduct M A A) (FregeTwo M)

theorem mem_doubletonsOn (hExt : Extensional M) (A p : α) :
    M.mem p (DoubletonsOn M A) ↔
      ∃ a b,
        M.mem a A ∧ M.mem b A ∧ a ≠ b ∧
        p = UPair M a b := by
  rw [DoubletonsOn, mem_bInter, mem_derivedUProduct M hExt]
  constructor
  · rintro ⟨⟨a, b, ha, hb, hp⟩, hpTwo⟩
    have hab : a ≠ b := by
      intro hab
      apply (mem_fregeTwo M hExt p).mp hpTwo |>.2
      refine ⟨a, ?_⟩
      rw [hp, hab]
      exact (singleton_eq_upair_self M hExt b).symm
    exact ⟨a, b, ha, hb, hab, hp⟩
  · rintro ⟨a, b, ha, hb, hab, hp⟩
    constructor
    · exact ⟨a, b, ha, hb, hp⟩
    · apply (mem_fregeTwo M hExt p).mpr
      constructor
      · exact (mem_allUPairs M p).mpr
          ⟨a, b, by rw [hp]; exact pair_upair M a b⟩
      · rintro ⟨x, hpx⟩
        have habx := (upair_eq_singleton_iff M hExt a b x).mp
          (hp.symm.trans hpx)
        exact hab (habx.1.trans habx.2.symm)

def RestrictedNonDiag (R A : α) : α :=
  BInter M R (BInter M (Cartesian M A A) (FregeTwo M))

theorem mem_restrictedNonDiag (hExt : Extensional M)
    (R A p : α) :
    M.mem p (RestrictedNonDiag M R A) ↔
      ∃ a b,
        M.mem p R ∧ M.mem a A ∧ M.mem b A ∧
        a ≠ b ∧ p = KPair M a b := by
  rw [RestrictedNonDiag, mem_bInter, mem_bInter,
    mem_cartesian M hExt]
  constructor
  · rintro ⟨hpR, ⟨a, b, ha, hb, hp⟩, hpTwo⟩
    have hab : a ≠ b := by
      apply (mem_fregeTwo_kpair M hExt a b).mp
      rw [← hp]
      exact hpTwo
    exact ⟨a, b, hpR, ha, hb, hab, hp⟩
  · rintro ⟨a, b, hpR, ha, hb, hab, hp⟩
    exact ⟨hpR, ⟨a, b, ha, hb, hp⟩,
      by rw [hp, mem_fregeTwo_kpair M hExt]; exact hab⟩

def SingletonTagGraph (t A : α) : α :=
  BInter M
    (DerivedUProduct M
      (SingletonPower M (FregeOne M) A)
      (TagSet M t A))
    M.interRel

theorem mem_singletonTagGraph (hExt : Extensional M)
    {t A : α} (hA_t : ∀ x, M.mem x A → x ≠ t) (y : α) :
    M.mem y (SingletonTagGraph M t A) ↔
      ∃ x, M.mem x A ∧
        y = UPair M (M.singleton x) (Tag M t x) := by
  rw [SingletonTagGraph, mem_bInter,
    mem_derivedUProduct M hExt]
  constructor
  · rintro ⟨⟨s, q, hs, hq, hy⟩, hyInter⟩
    rcases (mem_singletonPower M (fregeOne_spec M hExt) A s).mp hs with
      ⟨x, hxA, hsx⟩
    rcases (mem_tagSet M hExt t A q).mp hq with ⟨z, hzA, hqz⟩
    have hxz : x = z := by
      have hsq : Intersects M s q := by
        rw [hy, mem_interRel_upair M hExt] at hyInter
        exact hyInter
      rw [hsx, hqz, Tag, intersects_singleton_upair] at hsq
      rcases hsq with hxt | hxz
      · exact False.elim (hA_t x hxA hxt)
      · exact hxz
    exact ⟨x, hxA, by rw [hy, hsx, hqz, hxz]⟩
  · rintro ⟨x, hxA, hy⟩
    constructor
    · exact ⟨M.singleton x, Tag M t x,
        (mem_singletonPower M (fregeOne_spec M hExt) A
          (M.singleton x)).mpr ⟨x, hxA, rfl⟩,
        (mem_tagSet M hExt t A (Tag M t x)).mpr ⟨x, hxA, rfl⟩,
        hy⟩
    · rw [hy, mem_interRel_upair M hExt, Tag,
        intersects_singleton_upair]
      exact Or.inr rfl

def DoubletonTagGraph (t A : α) : α :=
  BInter M
    (DerivedUProduct M (DoubletonsOn M A) (TagSet M t A))
    M.interRel

theorem mem_doubletonTagGraph (hExt : Extensional M)
    {t A : α} (hA_t : ∀ x, M.mem x A → x ≠ t) (y : α) :
    M.mem y (DoubletonTagGraph M t A) ↔
      ∃ a b x,
        M.mem a A ∧ M.mem b A ∧ a ≠ b ∧
        (x = a ∨ x = b) ∧
        y = UPair M (UPair M a b) (Tag M t x) := by
  rw [DoubletonTagGraph, mem_bInter,
    mem_derivedUProduct M hExt]
  constructor
  · rintro ⟨⟨p, q, hp, hq, hy⟩, hyInter⟩
    rcases (mem_doubletonsOn M hExt A p).mp hp with
      ⟨a, b, ha, hb, hab, hpab⟩
    rcases (mem_tagSet M hExt t A q).mp hq with ⟨x, hx, hqtx⟩
    have hi : Intersects M (UPair M a b) (Tag M t x) := by
      have hpq : Intersects M p q := by
        rw [hy, mem_interRel_upair M hExt] at hyInter
        exact hyInter
      rw [hpab, hqtx] at hpq
      exact hpq
    rcases hi with ⟨z, hzab, hztx⟩
    rw [mem_upair] at hzab
    rw [Tag, mem_upair] at hztx
    rcases hztx with hzt | hzx
    · rcases hzab with hza | hzb
      · exact False.elim (hA_t a ha (hza.symm.trans hzt))
      · exact False.elim (hA_t b hb (hzb.symm.trans hzt))
    · have hxEnd : x = a ∨ x = b := by
        rcases hzab with hza | hzb
        · exact Or.inl (hzx.symm.trans hza)
        · exact Or.inr (hzx.symm.trans hzb)
      exact ⟨a, b, x, ha, hb, hab, hxEnd,
        by rw [hy, hpab, hqtx]⟩
  · rintro ⟨a, b, x, ha, hb, hab, hxEnd, hy⟩
    have hxA : M.mem x A := by
      rcases hxEnd with h | h
      · rw [h]; exact ha
      · rw [h]; exact hb
    constructor
    · exact ⟨UPair M a b, Tag M t x,
        (mem_doubletonsOn M hExt A (UPair M a b)).mpr
          ⟨a, b, ha, hb, hab, rfl⟩,
        (mem_tagSet M hExt t A (Tag M t x)).mpr
          ⟨x, hxA, rfl⟩,
        hy⟩
    · rw [hy, mem_interRel_upair M hExt]
      refine ⟨x, ?_, ?_⟩
      · exact (mem_upair M a b x).mpr hxEnd
      · rw [Tag, mem_upair]
        exact Or.inr rfl

theorem tag_ne_doubleton (hExt : Extensional M)
    {t x a b : α} (hta : a ≠ t) (htb : b ≠ t) :
    Tag M t x ≠ UPair M a b := by
  intro h
  rw [Tag, upair_eq_upair_iff M hExt] at h
  rcases h with h | h
  · exact hta h.1.symm
  · exact htb h.1.symm

theorem doubleton_ne_singleton (hExt : Extensional M)
    {a b x : α} (hab : a ≠ b) :
    UPair M a b ≠ M.singleton x := by
  intro h
  have habx := (upair_eq_singleton_iff M hExt a b x).mp h
  exact hab (habx.1.trans habx.2.symm)

def FirstColour (R t A : α) : α :=
  M.ucomp (SingletonTagGraph M t A) (RestrictedNonDiag M R A)

theorem mem_firstColour (hExt : Extensional M)
    {t A : α} (hA_t : ∀ x, M.mem x A → x ≠ t)
    (R y : α) :
    M.mem y (FirstColour M R t A) ↔
      ∃ a b,
        M.mem (KPair M a b) R ∧
        M.mem a A ∧ M.mem b A ∧ a ≠ b ∧
        y = UPair M (Tag M t a) (UPair M a b) := by
  rw [FirstColour, mem_ucomp_canonical M hExt]
  constructor
  · rintro ⟨u, v, w, hy, huvG, hvwR⟩
    rcases (mem_singletonTagGraph M hExt hA_t (UPair M u v)).mp
        huvG with ⟨x, hxA, huv⟩
    rcases (mem_restrictedNonDiag M hExt R A (UPair M v w)).mp
        hvwR with ⟨a, b, hpR, haA, hbA, hab, hvw⟩
    rcases (upair_eq_upair_iff M hExt u v
      (M.singleton x) (Tag M t x)).mp huv with hG | hG <;>
      rcases (upair_eq_upair_iff M hExt v w
        (M.singleton a) (UPair M a b)).mp hvw with hR | hR
    · exact False.elim
        (tag_ne_singleton M hExt (hA_t x hxA)
          (hG.2.symm.trans hR.1))
    · exact False.elim
        (tag_ne_doubleton M hExt (hA_t a haA) (hA_t b hbA)
          (hG.2.symm.trans hR.1))
    · have hxa : x = a := singleton_injective_basic M
          (hG.2.symm.trans hR.1)
      refine ⟨a, b, ?_, haA, hbA, hab, ?_⟩
      · rw [← hvw]
        exact hpR
      · rw [hy, hG.1, hR.2, hxa]
    · exact False.elim
        (doubleton_ne_singleton M hExt hab
          (hR.1.symm.trans hG.2))
  · rintro ⟨a, b, hpR, haA, hbA, hab, hy⟩
    refine ⟨Tag M t a, M.singleton a, UPair M a b, hy, ?_, ?_⟩
    · exact (mem_singletonTagGraph M hExt hA_t
        (UPair M (Tag M t a) (M.singleton a))).mpr
        ⟨a, haA, upair_comm M hExt (Tag M t a) (M.singleton a)⟩
    · exact (mem_restrictedNonDiag M hExt R A
        (UPair M (M.singleton a) (UPair M a b))).mpr
        ⟨a, b, hpR, haA, hbA, hab, rfl⟩

theorem mem_sameTag_pair_iff (hExt : Extensional M)
    {l m A a x : α} (hlm : l ≠ m)
    (hA_l : ∀ z, M.mem z A → z ≠ l)
    (hA_m : ∀ z, M.mem z A → z ≠ m)
    (haA : M.mem a A) (hxA : M.mem x A) :
    M.mem (UPair M (Tag M l a) (Tag M m x)) (SameTag M l m A) ↔
      a = x := by
  rw [mem_sameTag M hExt hlm hA_l hA_m]
  constructor
  · rintro ⟨z, hzA, hzEq⟩
    rcases (upair_eq_upair_iff M hExt
      (Tag M l a) (Tag M m x)
      (Tag M l z) (Tag M m z)).mp hzEq with h | h
    · have haz : a = z :=
          (tag_injective_right M hExt (hA_l a haA)
            (hA_l z hzA)).mp h.1
      have hxz : x = z :=
          (tag_injective_right M hExt (hA_m x hxA)
            (hA_m z hzA)).mp h.2
      exact haz.trans hxz.symm
    · exact False.elim
        (tags_different M hExt hlm
          (fun hlz => hA_l z hzA hlz.symm) (hA_m a haA) h.1)
  · intro hax
    exact ⟨a, haA, by rw [hax]⟩

def RawColour (R l m A : α) : α :=
  M.ucomp (FirstColour M R l A) (DoubletonTagGraph M m A)

theorem mem_rawColour (hExt : Extensional M)
    {l m A : α} (hlm : l ≠ m)
    (hA_l : ∀ z, M.mem z A → z ≠ l)
    (hA_m : ∀ z, M.mem z A → z ≠ m)
    (R y : α) :
    M.mem y (RawColour M R l m A) ↔
      ∃ a b x,
        M.mem (KPair M a b) R ∧
        M.mem a A ∧ M.mem b A ∧ a ≠ b ∧
        (x = a ∨ x = b) ∧
        y = UPair M (Tag M l a) (Tag M m x) := by
  rw [RawColour, mem_ucomp_canonical M hExt]
  constructor
  · rintro ⟨u, v, w, hy, huvL, hvwM⟩
    rcases (mem_firstColour M hExt hA_l R (UPair M u v)).mp huvL with
      ⟨a, b, hpR, haA, hbA, hab, huv⟩
    rcases (mem_doubletonTagGraph M hExt hA_m (UPair M v w)).mp
        hvwM with ⟨c, d, x, hcA, hdA, hcd, hxEnd, hvw⟩
    rcases (upair_eq_upair_iff M hExt u v
      (Tag M l a) (UPair M a b)).mp huv with hL | hL <;>
      rcases (upair_eq_upair_iff M hExt v w
        (UPair M c d) (Tag M m x)).mp hvw with hM | hM
    · have hpairs : UPair M a b = UPair M c d :=
          hL.2.symm.trans hM.1
      have hxAB : x = a ∨ x = b := by
        have hxcOrD : M.mem x (UPair M c d) :=
          (mem_upair M c d x).mpr hxEnd
        rw [← hpairs, mem_upair] at hxcOrD
        exact hxcOrD
      exact ⟨a, b, x, hpR, haA, hbA, hab, hxAB,
        by rw [hy, hL.1, hM.2]⟩
    · exact False.elim
        (tag_ne_doubleton M hExt (hA_m a haA) (hA_m b hbA)
          (hM.1.symm.trans hL.2))
    · exact False.elim
        (tag_ne_doubleton M hExt (hA_l c hcA) (hA_l d hdA)
          (hL.2.symm.trans hM.1))
    · have hxA : M.mem x A := by
          rcases hxEnd with h | h
          · rw [h]; exact hcA
          · rw [h]; exact hdA
      exact False.elim
        (tags_different M hExt hlm
          (fun hlx => hA_l x hxA hlx.symm) (hA_m a haA)
          (hL.2.symm.trans hM.1))
  · rintro ⟨a, b, x, hpR, haA, hbA, hab, hxEnd, hy⟩
    have hxA : M.mem x A := by
      rcases hxEnd with h | h
      · rw [h]; exact haA
      · rw [h]; exact hbA
    refine ⟨Tag M l a, UPair M a b, Tag M m x, hy, ?_, ?_⟩
    · exact (mem_firstColour M hExt hA_l R
        (UPair M (Tag M l a) (UPair M a b))).mpr
        ⟨a, b, hpR, haA, hbA, hab, rfl⟩
    · exact (mem_doubletonTagGraph M hExt hA_m
        (UPair M (UPair M a b) (Tag M m x))).mpr
        ⟨a, b, x, haA, hbA, hab, hxEnd, rfl⟩

def ColourEncode (R l m A : α) : α :=
  Diff M (RawColour M R l m A) (SameTag M l m A)

theorem mem_colourEncode (hExt : Extensional M)
    {l m A : α} (hlm : l ≠ m)
    (hA_l : ∀ z, M.mem z A → z ≠ l)
    (hA_m : ∀ z, M.mem z A → z ≠ m)
    (R y : α) :
    M.mem y (ColourEncode M R l m A) ↔
      ∃ a b,
        M.mem (KPair M a b) R ∧
        M.mem a A ∧ M.mem b A ∧ a ≠ b ∧
        y = UPair M (Tag M l a) (Tag M m b) := by
  rw [ColourEncode, mem_diff, mem_rawColour M hExt hlm hA_l hA_m]
  constructor
  · rintro ⟨⟨a, b, x, hpR, haA, hbA, hab, hxEnd, hy⟩, hyNotSame⟩
    have hxA : M.mem x A := by
      rcases hxEnd with h | h
      · rw [h]; exact haA
      · rw [h]; exact hbA
    have hax : a ≠ x := by
      intro hax
      apply hyNotSame
      rw [hy]
      exact (mem_sameTag_pair_iff M hExt hlm hA_l hA_m
        haA hxA).mpr hax
    have hxb : x = b := by
      rcases hxEnd with h | h
      · exact False.elim (hax h.symm)
      · exact h
    exact ⟨a, b, hpR, haA, hbA, hab, by rw [hy, hxb]⟩
  · rintro ⟨a, b, hpR, haA, hbA, hab, hy⟩
    constructor
    · exact ⟨a, b, b, hpR, haA, hbA, hab, Or.inr rfl, hy⟩
    · intro hySame
      have hab' : a = b := by
        apply (mem_sameTag_pair_iff M hExt hlm hA_l hA_m haA hbA).mp
        rw [← hy]
        exact hySame
      exact hab hab'

def RawMiddle (R S l m r A : α) : α :=
  M.ucomp (ColourEncode M R l m A) (ColourEncode M S m r A)

theorem mem_rawMiddle (hExt : Extensional M)
    {l m r A : α} (hlm : l ≠ m) (hmr : m ≠ r) (hlr : l ≠ r)
    (hA_l : ∀ z, M.mem z A → z ≠ l)
    (hA_m : ∀ z, M.mem z A → z ≠ m)
    (hA_r : ∀ z, M.mem z A → z ≠ r)
    (R S y : α) :
    M.mem y (RawMiddle M R S l m r A) ↔
      ∃ a b c,
        M.mem (KPair M a b) R ∧
        M.mem (KPair M b c) S ∧
        M.mem a A ∧ M.mem b A ∧ M.mem c A ∧
        a ≠ b ∧ b ≠ c ∧
        y = UPair M (Tag M l a) (Tag M r c) := by
  rw [RawMiddle, mem_ucomp_canonical M hExt]
  constructor
  · rintro ⟨u, v, w, hy, huvR, hvwS⟩
    rcases (mem_colourEncode M hExt hlm hA_l hA_m R
      (UPair M u v)).mp huvR with
      ⟨a, b, hpR, haA, hbA, hab, huv⟩
    rcases (mem_colourEncode M hExt hmr hA_m hA_r S
      (UPair M v w)).mp hvwS with
      ⟨d, c, hqS, hdA, hcA, hdc, hvw⟩
    rcases (upair_eq_upair_iff M hExt u v
      (Tag M l a) (Tag M m b)).mp huv with hR | hR <;>
      rcases (upair_eq_upair_iff M hExt v w
        (Tag M m d) (Tag M r c)).mp hvw with hS | hS
    · have hbd : b = d :=
          (tag_injective_right M hExt (hA_m b hbA)
            (hA_m d hdA)).mp (hR.2.symm.trans hS.1)
      refine ⟨a, b, c, hpR, ?_, haA, hbA, hcA, hab, ?_, ?_⟩
      · rw [hbd]
        exact hqS
      · intro hbc
        apply hdc
        exact hbd.symm.trans hbc
      · rw [hy, hR.1, hS.2]
    · exact False.elim
        (tags_different M hExt hmr
          (fun hmc => hA_m c hcA hmc.symm) (hA_r b hbA)
          (hR.2.symm.trans hS.1))
    · exact False.elim
        (tags_different M hExt hlm
          (fun hld => hA_l d hdA hld.symm) (hA_m a haA)
          (hR.2.symm.trans hS.1))
    · exact False.elim
        (tags_different M hExt hlr
          (fun hlc => hA_l c hcA hlc.symm) (hA_r a haA)
          (hR.2.symm.trans hS.1))
  · rintro ⟨a, b, c, hpR, hqS, haA, hbA, hcA, hab, hbc, hy⟩
    refine ⟨Tag M l a, Tag M m b, Tag M r c, hy, ?_, ?_⟩
    · exact (mem_colourEncode M hExt hlm hA_l hA_m R
        (UPair M (Tag M l a) (Tag M m b))).mpr
        ⟨a, b, hpR, haA, hbA, hab, rfl⟩
    · exact (mem_colourEncode M hExt hmr hA_m hA_r S
        (UPair M (Tag M m b) (Tag M r c))).mpr
        ⟨b, c, hqS, hbA, hcA, hbc, rfl⟩

def NonDiagonalMiddle (R S l m r A : α) : α :=
  Diff M (RawMiddle M R S l m r A) (SameTag M l r A)

theorem mem_nonDiagonalMiddle (hExt : Extensional M)
    {l m r A : α} (hlm : l ≠ m) (hmr : m ≠ r) (hlr : l ≠ r)
    (hA_l : ∀ z, M.mem z A → z ≠ l)
    (hA_m : ∀ z, M.mem z A → z ≠ m)
    (hA_r : ∀ z, M.mem z A → z ≠ r)
    (R S y : α) :
    M.mem y (NonDiagonalMiddle M R S l m r A) ↔
      ∃ a b c,
        M.mem (KPair M a b) R ∧
        M.mem (KPair M b c) S ∧
        M.mem a A ∧ M.mem b A ∧ M.mem c A ∧
        a ≠ b ∧ b ≠ c ∧ a ≠ c ∧
        y = UPair M (Tag M l a) (Tag M r c) := by
  rw [NonDiagonalMiddle, mem_diff,
    mem_rawMiddle M hExt hlm hmr hlr hA_l hA_m hA_r]
  constructor
  · rintro ⟨⟨a, b, c, hpR, hqS, haA, hbA, hcA, hab, hbc, hy⟩,
      hyNotSame⟩
    have hac : a ≠ c := by
      intro hac
      apply hyNotSame
      rw [hy]
      exact (mem_sameTag_pair_iff M hExt hlr hA_l hA_r
        haA hcA).mpr hac
    exact ⟨a, b, c, hpR, hqS, haA, hbA, hcA, hab, hbc, hac, hy⟩
  · rintro ⟨a, b, c, hpR, hqS, haA, hbA, hcA, hab, hbc, hac, hy⟩
    constructor
    · exact ⟨a, b, c, hpR, hqS, haA, hbA, hcA, hab, hbc, hy⟩
    · intro hySame
      have hac' : a = c := by
        apply (mem_sameTag_pair_iff M hExt hlr hA_l hA_r
          haA hcA).mp
        rw [← hy]
        exact hySame
      exact hac hac'

def LeftDecode (R S l m r A : α) : α :=
  M.ucomp (SingletonTagGraph M l A)
    (NonDiagonalMiddle M R S l m r A)

theorem mem_leftDecode (hExt : Extensional M)
    {l m r A : α} (hlm : l ≠ m) (hmr : m ≠ r) (hlr : l ≠ r)
    (hA_l : ∀ z, M.mem z A → z ≠ l)
    (hA_m : ∀ z, M.mem z A → z ≠ m)
    (hA_r : ∀ z, M.mem z A → z ≠ r)
    (R S y : α) :
    M.mem y (LeftDecode M R S l m r A) ↔
      ∃ a b c,
        M.mem (KPair M a b) R ∧
        M.mem (KPair M b c) S ∧
        M.mem a A ∧ M.mem b A ∧ M.mem c A ∧
        a ≠ b ∧ b ≠ c ∧ a ≠ c ∧
        y = UPair M (M.singleton a) (Tag M r c) := by
  rw [LeftDecode, mem_ucomp_canonical M hExt]
  constructor
  · rintro ⟨u, v, w, hy, huvG, hvwN⟩
    rcases (mem_singletonTagGraph M hExt hA_l (UPair M u v)).mp
        huvG with ⟨x, hxA, huv⟩
    rcases (mem_nonDiagonalMiddle M hExt hlm hmr hlr
      hA_l hA_m hA_r R S (UPair M v w)).mp hvwN with
      ⟨a, b, c, hpR, hqS, haA, hbA, hcA, hab, hbc, hac, hvw⟩
    rcases (upair_eq_upair_iff M hExt u v
      (M.singleton x) (Tag M l x)).mp huv with hG | hG <;>
      rcases (upair_eq_upair_iff M hExt v w
        (Tag M l a) (Tag M r c)).mp hvw with hN | hN
    · have hxa : x = a :=
          (tag_injective_right M hExt (hA_l x hxA)
            (hA_l a haA)).mp (hG.2.symm.trans hN.1)
      exact ⟨a, b, c, hpR, hqS, haA, hbA, hcA,
        hab, hbc, hac, by rw [hy, hG.1, hN.2, hxa]⟩
    · exact False.elim
        (tags_different M hExt hlr
          (fun hlc => hA_l c hcA hlc.symm) (hA_r x hxA)
          (hG.2.symm.trans hN.1))
    · exact False.elim
        (tag_ne_singleton M hExt (hA_l a haA)
          (hN.1.symm.trans hG.2))
    · exact False.elim
        (tag_ne_singleton M hExt (hA_r c hcA)
          (hN.1.symm.trans hG.2))
  · rintro ⟨a, b, c, hpR, hqS, haA, hbA, hcA, hab, hbc, hac, hy⟩
    refine ⟨M.singleton a, Tag M l a, Tag M r c, hy, ?_, ?_⟩
    · exact (mem_singletonTagGraph M hExt hA_l
        (UPair M (M.singleton a) (Tag M l a))).mpr
        ⟨a, haA, rfl⟩
    · exact (mem_nonDiagonalMiddle M hExt hlm hmr hlr
        hA_l hA_m hA_r R S
        (UPair M (Tag M l a) (Tag M r c))).mpr
        ⟨a, b, c, hpR, hqS, haA, hbA, hcA,
          hab, hbc, hac, rfl⟩

def DecodeNonDiagonal (R S l m r A : α) : α :=
  BInter M
    (M.ucomp (LeftDecode M R S l m r A)
      (DoubletonTagGraph M r A))
    M.interRel

theorem mem_decodeNonDiagonal (hExt : Extensional M)
    {l m r A : α} (hlm : l ≠ m) (hmr : m ≠ r) (hlr : l ≠ r)
    (hA_l : ∀ z, M.mem z A → z ≠ l)
    (hA_m : ∀ z, M.mem z A → z ≠ m)
    (hA_r : ∀ z, M.mem z A → z ≠ r)
    (R S y : α) :
    M.mem y (DecodeNonDiagonal M R S l m r A) ↔
      ∃ a b c,
        M.mem (KPair M a b) R ∧
        M.mem (KPair M b c) S ∧
        M.mem a A ∧ M.mem b A ∧ M.mem c A ∧
        a ≠ b ∧ b ≠ c ∧ a ≠ c ∧
        y = KPair M a c := by
  rw [DecodeNonDiagonal, mem_bInter,
    mem_ucomp_canonical M hExt]
  constructor
  · rintro ⟨⟨u, v, w, hy, huvL, hvwG⟩, hyInter⟩
    rcases (mem_leftDecode M hExt hlm hmr hlr hA_l hA_m hA_r
      R S (UPair M u v)).mp huvL with
      ⟨a, b, c, hpR, hqS, haA, hbA, hcA, hab, hbc, hac, huv⟩
    rcases (mem_doubletonTagGraph M hExt hA_r (UPair M v w)).mp
        hvwG with ⟨d, e, x, hdA, heA, hde, hxEnd, hvw⟩
    rcases (upair_eq_upair_iff M hExt u v
      (M.singleton a) (Tag M r c)).mp huv with hL | hL <;>
      rcases (upair_eq_upair_iff M hExt v w
        (UPair M d e) (Tag M r x)).mp hvw with hG | hG
    · exact False.elim
        (tag_ne_doubleton M hExt (hA_r d hdA) (hA_r e heA)
          (hL.2.symm.trans hG.1))
    · have hcx : c = x :=
          (tag_injective_right M hExt (hA_r c hcA)
            (by rcases hxEnd with h | h
                · rw [h]; exact hA_r d hdA
                · rw [h]; exact hA_r e heA)).mp
            (hL.2.symm.trans hG.1)
      have hOutInter : Intersects M (M.singleton a) (UPair M d e) := by
        have huw : Intersects M u w := by
          rw [hy, mem_interRel_upair M hExt] at hyInter
          exact hyInter
        rw [hL.1, hG.2] at huw
        exact huw
      have haEnd : a = d ∨ a = e :=
        (intersects_singleton_upair M a d e).mp hOutInter
      have hcEnd : c = d ∨ c = e := by
        rw [hcx]
        exact hxEnd
      have hpairs : UPair M d e = UPair M a c := by
        rcases haEnd with had | hae <;> rcases hcEnd with hcd | hce
        · exact False.elim (hac (had.trans hcd.symm))
        · exact (upair_eq_upair_iff M hExt d e a c).mpr
            (Or.inl ⟨had.symm, hce.symm⟩)
        · exact (upair_eq_upair_iff M hExt d e a c).mpr
            (Or.inr ⟨hcd.symm, hae.symm⟩)
        · exact False.elim (hac (hae.trans hce.symm))
      exact ⟨a, b, c, hpR, hqS, haA, hbA, hcA,
        hab, hbc, hac, by rw [hy, hL.1, hG.2, KPair, hpairs]⟩
    · exact False.elim
        (doubleton_ne_singleton M hExt hde
          (hG.1.symm.trans hL.2))
    · have hxA : M.mem x A := by
          rcases hxEnd with h | h
          · rw [h]; exact hdA
          · rw [h]; exact heA
      exact False.elim
        (tag_ne_singleton M hExt (hA_r x hxA)
          (hG.1.symm.trans hL.2))
  · rintro ⟨a, b, c, hpR, hqS, haA, hbA, hcA, hab, hbc, hac, hy⟩
    constructor
    · refine ⟨M.singleton a, Tag M r c, UPair M a c, hy, ?_, ?_⟩
      · exact (mem_leftDecode M hExt hlm hmr hlr hA_l hA_m hA_r
          R S (UPair M (M.singleton a) (Tag M r c))).mpr
          ⟨a, b, c, hpR, hqS, haA, hbA, hcA,
            hab, hbc, hac, rfl⟩
      · exact (mem_doubletonTagGraph M hExt hA_r
          (UPair M (Tag M r c) (UPair M a c))).mpr
          ⟨a, c, c, haA, hcA, hac, Or.inr rfl,
            upair_comm M hExt (Tag M r c) (UPair M a c)⟩
    · rw [hy, KPair, mem_interRel_upair M hExt,
        intersects_singleton_upair]
      exact Or.inl rfl

def DiagonalDomain (R : α) : α :=
  Domain M (DiagonalPart M R)

theorem mem_diagonalDomain (hExt : Extensional M) (R a : α) :
    M.mem a (DiagonalDomain M R) ↔ M.mem (KPair M a a) R := by
  rw [DiagonalDomain, mem_domain M hExt]
  constructor
  · rintro ⟨b, hab⟩
    rcases (mem_diagonalPart M hExt R (KPair M a b)).mp hab with
      ⟨x, hxxR, hxEq⟩
    have hEnds := kpair_injective M hExt hxEq
    rw [hEnds.1]
    exact hxxR
  · intro haaR
    exact ⟨a, (mem_diagonalPart M hExt R (KPair M a a)).mpr
      ⟨a, haaR, rfl⟩⟩

def LeftDiagonalStage (R S A : α) : α :=
  BInter M S
    (Cartesian M (BInter M (DiagonalDomain M R) A) A)

theorem mem_leftDiagonalStage (hExt : Extensional M)
    (R S A y : α) :
    M.mem y (LeftDiagonalStage M R S A) ↔
      ∃ a c,
        M.mem (KPair M a a) R ∧
        M.mem (KPair M a c) S ∧
        M.mem a A ∧ M.mem c A ∧
        y = KPair M a c := by
  rw [LeftDiagonalStage, mem_bInter, mem_cartesian M hExt]
  constructor
  · rintro ⟨hyS, a, c, ha, hcA, hy⟩
    rw [mem_bInter, mem_diagonalDomain M hExt] at ha
    refine ⟨a, c, ha.1, ?_, ha.2, hcA, hy⟩
    rw [← hy]
    exact hyS
  · rintro ⟨a, c, haaR, hacS, haA, hcA, hy⟩
    constructor
    · rw [hy]
      exact hacS
    · exact ⟨a, c,
        (mem_bInter M (DiagonalDomain M R) A a).mpr
          ⟨(mem_diagonalDomain M hExt R a).mpr haaR, haA⟩,
        hcA, hy⟩

def RightDiagonalStage (R S A : α) : α :=
  BInter M R
    (Cartesian M A (BInter M (DiagonalDomain M S) A))

theorem mem_rightDiagonalStage (hExt : Extensional M)
    (R S A y : α) :
    M.mem y (RightDiagonalStage M R S A) ↔
      ∃ a b,
        M.mem (KPair M a b) R ∧
        M.mem (KPair M b b) S ∧
        M.mem a A ∧ M.mem b A ∧
        y = KPair M a b := by
  rw [RightDiagonalStage, mem_bInter, mem_cartesian M hExt]
  constructor
  · rintro ⟨hyR, a, b, haA, hb, hy⟩
    rw [mem_bInter, mem_diagonalDomain M hExt] at hb
    refine ⟨a, b, ?_, hb.1, haA, hb.2, hy⟩
    rw [← hy]
    exact hyR
  · rintro ⟨a, b, habR, hbbS, haA, hbA, hy⟩
    constructor
    · rw [hy]
      exact habR
    · exact ⟨a, b, haA,
        (mem_bInter M (DiagonalDomain M S) A b).mpr
          ⟨(mem_diagonalDomain M hExt S b).mpr hbbS, hbA⟩,
        hy⟩

def ReciprocalDiagonalStage (R S A : α) : α :=
  DoubleSingletonPower M
    (Domain M
      (BInter M
        (RestrictedNonDiag M R A)
        (Converse M (RestrictedNonDiag M S A))))

theorem mem_reciprocalDiagonalStage (hExt : Extensional M)
    (R S A y : α) :
    M.mem y (ReciprocalDiagonalStage M R S A) ↔
      ∃ a b,
        M.mem (KPair M a b) R ∧
        M.mem (KPair M b a) S ∧
        M.mem a A ∧ M.mem b A ∧ a ≠ b ∧
        y = KPair M a a := by
  rw [ReciprocalDiagonalStage,
    mem_doubleSingletonPower M hExt]
  constructor
  · rintro ⟨a, haDom, hy⟩
    rcases (mem_domain M hExt
      (BInter M (RestrictedNonDiag M R A)
        (Converse M (RestrictedNonDiag M S A))) a).mp haDom with
      ⟨q, hq⟩
    have hParts := (mem_bInter M (RestrictedNonDiag M R A)
      (Converse M (RestrictedNonDiag M S A)) (KPair M a q)).mp hq
    rcases (mem_restrictedNonDiag M hExt R A (KPair M a q)).mp
        hParts.1 with ⟨u, v, huvR, huA, hvA, huv, hpEq⟩
    have hEnds := kpair_injective M hExt hpEq
    rcases (mem_converse M hExt (RestrictedNonDiag M S A)
      (KPair M a q)).mp hParts.2 with ⟨c, d, hcdSPart, hConvEq⟩
    have hConvEnds := kpair_injective M hExt hConvEq
    rcases (mem_restrictedNonDiag M hExt S A (KPair M c d)).mp
        hcdSPart with ⟨e, f, hefS, heA, hfA, hef, hcdEq⟩
    have hcdEnds := kpair_injective M hExt hcdEq
    have hau : a = u := hEnds.1
    have hqv : q = v := hEnds.2
    have huvR' : M.mem (KPair M u v) R := by
      rw [← hau, ← hqv]
      exact huvR
    have hvc : v = c := hqv.symm.trans hConvEnds.2
    have hud : u = d := hau.symm.trans hConvEnds.1
    have habS : M.mem (KPair M v u) S := by
      rw [hvc, hud]
      exact hefS
    refine ⟨u, v, huvR', habS, huA, hvA, huv, ?_⟩
    rw [hy, hau, kpair_self_eq_double_singleton M hExt]
  · rintro ⟨a, b, habR, hbaS, haA, hbA, hab, hy⟩
    refine ⟨a, (mem_domain M hExt
      (BInter M (RestrictedNonDiag M R A)
        (Converse M (RestrictedNonDiag M S A))) a).mpr ?_, ?_⟩
    · refine ⟨b, ?_⟩
      apply (mem_bInter M (RestrictedNonDiag M R A)
        (Converse M (RestrictedNonDiag M S A)) (KPair M a b)).mpr
      constructor
      · exact (mem_restrictedNonDiag M hExt R A
          (KPair M a b)).mpr
          ⟨a, b, habR, haA, hbA, hab, rfl⟩
      · exact (mem_converse M hExt (RestrictedNonDiag M S A)
          (KPair M a b)).mpr
          ⟨b, a,
            (mem_restrictedNonDiag M hExt S A
              (KPair M b a)).mpr
              ⟨b, a, hbaS, hbA, haA, fun h => hab h.symm, rfl⟩,
            rfl⟩
    · exact hy.trans (kpair_self_eq_double_singleton M hExt a)

def SectorComposition (R S l m r : α) : α :=
  let A := Avoid3 M l m r
  BUnion M
    (LeftDiagonalStage M R S A)
    (BUnion M
      (RightDiagonalStage M R S A)
      (BUnion M
        (ReciprocalDiagonalStage M R S A)
        (DecodeNonDiagonal M R S l m r A)))

theorem mem_sectorComposition (hExt : Extensional M)
    {l m r : α} (hlm : l ≠ m) (hmr : m ≠ r) (hlr : l ≠ r)
    (R S y : α) :
    M.mem y (SectorComposition M R S l m r) ↔
      ∃ a b c,
        M.mem (KPair M a b) R ∧
        M.mem (KPair M b c) S ∧
        M.mem a (Avoid3 M l m r) ∧
        M.mem b (Avoid3 M l m r) ∧
        M.mem c (Avoid3 M l m r) ∧
        y = KPair M a c := by
  let A := Avoid3 M l m r
  have hA_l : ∀ z, M.mem z A → z ≠ l := by
    intro z hz
    exact (mem_avoid3 M l m r z).mp hz |>.1
  have hA_m : ∀ z, M.mem z A → z ≠ m := by
    intro z hz
    exact (mem_avoid3 M l m r z).mp hz |>.2.1
  have hA_r : ∀ z, M.mem z A → z ≠ r := by
    intro z hz
    exact (mem_avoid3 M l m r z).mp hz |>.2.2
  change M.mem y
      (BUnion M (LeftDiagonalStage M R S A)
        (BUnion M (RightDiagonalStage M R S A)
          (BUnion M (ReciprocalDiagonalStage M R S A)
            (DecodeNonDiagonal M R S l m r A)))) ↔ _
  rw [mem_bUnion, mem_bUnion, mem_bUnion]
  constructor
  · intro hy
    rcases hy with hy | hy | hy | hy
    · rcases (mem_leftDiagonalStage M hExt R S A y).mp hy with
        ⟨a, c, haaR, hacS, haA, hcA, hout⟩
      exact ⟨a, a, c, haaR, hacS, haA, haA, hcA, hout⟩
    · rcases (mem_rightDiagonalStage M hExt R S A y).mp hy with
        ⟨a, b, habR, hbbS, haA, hbA, hout⟩
      exact ⟨a, b, b, habR, hbbS, haA, hbA, hbA, hout⟩
    · rcases (mem_reciprocalDiagonalStage M hExt R S A y).mp hy with
        ⟨a, b, habR, hbaS, haA, hbA, hab, hout⟩
      exact ⟨a, b, a, habR, hbaS, haA, hbA, haA, hout⟩
    · rcases (mem_decodeNonDiagonal M hExt hlm hmr hlr
        hA_l hA_m hA_r R S y).mp hy with
        ⟨a, b, c, habR, hbcS, haA, hbA, hcA, -, -, -, hout⟩
      exact ⟨a, b, c, habR, hbcS, haA, hbA, hcA, hout⟩
  · rintro ⟨a, b, c, habR, hbcS, haA, hbA, hcA, hout⟩
    by_cases hab : a = b
    · subst b
      exact Or.inl ((mem_leftDiagonalStage M hExt R S A y).mpr
        ⟨a, c, habR, hbcS, haA, hcA, hout⟩)
    · by_cases hbc : b = c
      · subst c
        exact Or.inr (Or.inl
          ((mem_rightDiagonalStage M hExt R S A y).mpr
            ⟨a, b, habR, hbcS, haA, hbA, hout⟩))
      · by_cases hac : a = c
        · subst c
          exact Or.inr (Or.inr (Or.inl
            ((mem_reciprocalDiagonalStage M hExt R S A y).mpr
              ⟨a, b, habR, hbcS, haA, hbA, hab, hout⟩)))
        · exact Or.inr (Or.inr (Or.inr
            ((mem_decodeNonDiagonal M hExt hlm hmr hlr
              hA_l hA_m hA_r R S y).mpr
              ⟨a, b, c, habR, hbcS, haA, hbA, hcA,
                hab, hbc, hac, hout⟩)))

/-! Four pairwise-disjoint colour reservoirs suffice for three coordinates. -/

theorem three_disjoint_cannot_hit_two
    (G1 G2 G3 x y : α)
    (d12 : ¬ Intersects M G1 G2)
    (d13 : ¬ Intersects M G1 G3)
    (d23 : ¬ Intersects M G2 G3)
    (h1 : M.mem x G1 ∨ M.mem y G1)
    (h2 : M.mem x G2 ∨ M.mem y G2)
    (h3 : M.mem x G3 ∨ M.mem y G3) : False := by
  rcases h1 with hx1 | hy1
  · rcases h2 with hx2 | hy2
    · exact d12 ⟨x, hx1, hx2⟩
    · rcases h3 with hx3 | hy3
      · exact d13 ⟨x, hx1, hx3⟩
      · exact d23 ⟨y, hy2, hy3⟩
  · rcases h2 with hx2 | hy2
    · rcases h3 with hx3 | hy3
      · exact d23 ⟨x, hx2, hx3⟩
      · exact d13 ⟨y, hy1, hy3⟩
    · exact d12 ⟨y, hy1, hy2⟩

theorem one_of_four_avoids_three
    (G0 G1 G2 G3 a b c : α)
    (d01 : ¬ Intersects M G0 G1)
    (d02 : ¬ Intersects M G0 G2)
    (d03 : ¬ Intersects M G0 G3)
    (d12 : ¬ Intersects M G1 G2)
    (d13 : ¬ Intersects M G1 G3)
    (d23 : ¬ Intersects M G2 G3) :
    (¬ M.mem a G0 ∧ ¬ M.mem b G0 ∧ ¬ M.mem c G0) ∨
    (¬ M.mem a G1 ∧ ¬ M.mem b G1 ∧ ¬ M.mem c G1) ∨
    (¬ M.mem a G2 ∧ ¬ M.mem b G2 ∧ ¬ M.mem c G2) ∨
    (¬ M.mem a G3 ∧ ¬ M.mem b G3 ∧ ¬ M.mem c G3) := by
  classical
  apply Classical.byContradiction
  intro h
  have hn0 : ¬ (¬ M.mem a G0 ∧ ¬ M.mem b G0 ∧ ¬ M.mem c G0) :=
    fun h0 => h (Or.inl h0)
  have hn1 : ¬ (¬ M.mem a G1 ∧ ¬ M.mem b G1 ∧ ¬ M.mem c G1) :=
    fun h1 => h (Or.inr (Or.inl h1))
  have hn2 : ¬ (¬ M.mem a G2 ∧ ¬ M.mem b G2 ∧ ¬ M.mem c G2) :=
    fun h2 => h (Or.inr (Or.inr (Or.inl h2)))
  have hn3 : ¬ (¬ M.mem a G3 ∧ ¬ M.mem b G3 ∧ ¬ M.mem c G3) :=
    fun h3 => h (Or.inr (Or.inr (Or.inr h3)))
  have h0 : M.mem a G0 ∨ M.mem b G0 ∨ M.mem c G0 := by
    apply Classical.byContradiction
    intro hm
    exact hn0
      ⟨fun ha => hm (Or.inl ha),
       fun hb => hm (Or.inr (Or.inl hb)),
       fun hc => hm (Or.inr (Or.inr hc))⟩
  have h1 : M.mem a G1 ∨ M.mem b G1 ∨ M.mem c G1 := by
    apply Classical.byContradiction
    intro hm
    exact hn1
      ⟨fun ha => hm (Or.inl ha),
       fun hb => hm (Or.inr (Or.inl hb)),
       fun hc => hm (Or.inr (Or.inr hc))⟩
  have h2 : M.mem a G2 ∨ M.mem b G2 ∨ M.mem c G2 := by
    apply Classical.byContradiction
    intro hm
    exact hn2
      ⟨fun ha => hm (Or.inl ha),
       fun hb => hm (Or.inr (Or.inl hb)),
       fun hc => hm (Or.inr (Or.inr hc))⟩
  have h3 : M.mem a G3 ∨ M.mem b G3 ∨ M.mem c G3 := by
    apply Classical.byContradiction
    intro hm
    exact hn3
      ⟨fun ha => hm (Or.inl ha),
       fun hb => hm (Or.inr (Or.inl hb)),
       fun hc => hm (Or.inr (Or.inr hc))⟩
  rcases h0 with ha0 | hb0 | hc0
  · apply three_disjoint_cannot_hit_two M G1 G2 G3 b c d12 d13 d23
    · rcases h1 with ha1 | hb1 | hc1
      · exact False.elim (d01 ⟨a, ha0, ha1⟩)
      · exact Or.inl hb1
      · exact Or.inr hc1
    · rcases h2 with ha2 | hb2 | hc2
      · exact False.elim (d02 ⟨a, ha0, ha2⟩)
      · exact Or.inl hb2
      · exact Or.inr hc2
    · rcases h3 with ha3 | hb3 | hc3
      · exact False.elim (d03 ⟨a, ha0, ha3⟩)
      · exact Or.inl hb3
      · exact Or.inr hc3
  · apply three_disjoint_cannot_hit_two M G1 G2 G3 a c d12 d13 d23
    · rcases h1 with ha1 | hb1 | hc1
      · exact Or.inl ha1
      · exact False.elim (d01 ⟨b, hb0, hb1⟩)
      · exact Or.inr hc1
    · rcases h2 with ha2 | hb2 | hc2
      · exact Or.inl ha2
      · exact False.elim (d02 ⟨b, hb0, hb2⟩)
      · exact Or.inr hc2
    · rcases h3 with ha3 | hb3 | hc3
      · exact Or.inl ha3
      · exact False.elim (d03 ⟨b, hb0, hb3⟩)
      · exact Or.inr hc3
  · apply three_disjoint_cannot_hit_two M G1 G2 G3 a b d12 d13 d23
    · rcases h1 with ha1 | hb1 | hc1
      · exact Or.inl ha1
      · exact Or.inr hb1
      · exact False.elim (d01 ⟨c, hc0, hc1⟩)
    · rcases h2 with ha2 | hb2 | hc2
      · exact Or.inl ha2
      · exact Or.inr hb2
      · exact False.elim (d02 ⟨c, hc0, hc2⟩)
    · rcases h3 with ha3 | hb3 | hc3
      · exact Or.inl ha3
      · exact Or.inr hb3
      · exact False.elim (d03 ⟨c, hc0, hc3⟩)

def ColourMarker (n : Nat) : α := SingletonTower M n

theorem colourMarker_ne {i j : Nat} (hij : i ≠ j) :
    ColourMarker M i ≠ ColourMarker M j := by
  intro h
  exact hij (tower_injective M h)

def ColourGroup0 : α :=
  Triple M (ColourMarker M 0) (ColourMarker M 1) (ColourMarker M 2)

def ColourGroup1 : α :=
  Triple M (ColourMarker M 3) (ColourMarker M 4) (ColourMarker M 5)

def ColourGroup2 : α :=
  Triple M (ColourMarker M 6) (ColourMarker M 7) (ColourMarker M 8)

def ColourGroup3 : α :=
  Triple M (ColourMarker M 9) (ColourMarker M 10) (ColourMarker M 11)

theorem colourGroup01_disjoint :
    ¬ Intersects M (ColourGroup0 M) (ColourGroup1 M) := by
  unfold ColourGroup0 ColourGroup1
  apply triples_disjoint M <;>
    exact colourMarker_ne M (by decide)

theorem colourGroup02_disjoint :
    ¬ Intersects M (ColourGroup0 M) (ColourGroup2 M) := by
  unfold ColourGroup0 ColourGroup2
  apply triples_disjoint M <;>
    exact colourMarker_ne M (by decide)

theorem colourGroup03_disjoint :
    ¬ Intersects M (ColourGroup0 M) (ColourGroup3 M) := by
  unfold ColourGroup0 ColourGroup3
  apply triples_disjoint M <;>
    exact colourMarker_ne M (by decide)

theorem colourGroup12_disjoint :
    ¬ Intersects M (ColourGroup1 M) (ColourGroup2 M) := by
  unfold ColourGroup1 ColourGroup2
  apply triples_disjoint M <;>
    exact colourMarker_ne M (by decide)

theorem colourGroup13_disjoint :
    ¬ Intersects M (ColourGroup1 M) (ColourGroup3 M) := by
  unfold ColourGroup1 ColourGroup3
  apply triples_disjoint M <;>
    exact colourMarker_ne M (by decide)

theorem colourGroup23_disjoint :
    ¬ Intersects M (ColourGroup2 M) (ColourGroup3 M) := by
  unfold ColourGroup2 ColourGroup3
  apply triples_disjoint M <;>
    exact colourMarker_ne M (by decide)

theorem mem_avoid3_of_not_mem_triple {l m r x : α}
    (hx : ¬ M.mem x (Triple M l m r)) :
    M.mem x (Avoid3 M l m r) := by
  rw [Avoid3, mem_diff]
  exact ⟨mem_univ M x, hx⟩

theorem one_colour_triple_avoids (a b c : α) :
    (M.mem a (Avoid3 M (ColourMarker M 0) (ColourMarker M 1)
        (ColourMarker M 2)) ∧
      M.mem b (Avoid3 M (ColourMarker M 0) (ColourMarker M 1)
        (ColourMarker M 2)) ∧
      M.mem c (Avoid3 M (ColourMarker M 0) (ColourMarker M 1)
        (ColourMarker M 2))) ∨
    (M.mem a (Avoid3 M (ColourMarker M 3) (ColourMarker M 4)
        (ColourMarker M 5)) ∧
      M.mem b (Avoid3 M (ColourMarker M 3) (ColourMarker M 4)
        (ColourMarker M 5)) ∧
      M.mem c (Avoid3 M (ColourMarker M 3) (ColourMarker M 4)
        (ColourMarker M 5))) ∨
    (M.mem a (Avoid3 M (ColourMarker M 6) (ColourMarker M 7)
        (ColourMarker M 8)) ∧
      M.mem b (Avoid3 M (ColourMarker M 6) (ColourMarker M 7)
        (ColourMarker M 8)) ∧
      M.mem c (Avoid3 M (ColourMarker M 6) (ColourMarker M 7)
        (ColourMarker M 8))) ∨
    (M.mem a (Avoid3 M (ColourMarker M 9) (ColourMarker M 10)
        (ColourMarker M 11)) ∧
      M.mem b (Avoid3 M (ColourMarker M 9) (ColourMarker M 10)
        (ColourMarker M 11)) ∧
      M.mem c (Avoid3 M (ColourMarker M 9) (ColourMarker M 10)
        (ColourMarker M 11))) := by
  have h := one_of_four_avoids_three M
    (ColourGroup0 M) (ColourGroup1 M) (ColourGroup2 M) (ColourGroup3 M)
    a b c
    (colourGroup01_disjoint M) (colourGroup02_disjoint M)
    (colourGroup03_disjoint M) (colourGroup12_disjoint M)
    (colourGroup13_disjoint M) (colourGroup23_disjoint M)
  rcases h with h0 | h1 | h2 | h3
  · exact Or.inl
      ⟨mem_avoid3_of_not_mem_triple M
          (by simpa [ColourGroup0] using h0.1),
       mem_avoid3_of_not_mem_triple M
          (by simpa [ColourGroup0] using h0.2.1),
       mem_avoid3_of_not_mem_triple M
          (by simpa [ColourGroup0] using h0.2.2)⟩
  · exact Or.inr (Or.inl
      ⟨mem_avoid3_of_not_mem_triple M
          (by simpa [ColourGroup1] using h1.1),
       mem_avoid3_of_not_mem_triple M
          (by simpa [ColourGroup1] using h1.2.1),
       mem_avoid3_of_not_mem_triple M
          (by simpa [ColourGroup1] using h1.2.2)⟩)
  · exact Or.inr (Or.inr (Or.inl
      ⟨mem_avoid3_of_not_mem_triple M
          (by simpa [ColourGroup2] using h2.1),
       mem_avoid3_of_not_mem_triple M
          (by simpa [ColourGroup2] using h2.2.1),
       mem_avoid3_of_not_mem_triple M
          (by simpa [ColourGroup2] using h2.2.2)⟩))
  · exact Or.inr (Or.inr (Or.inr
      ⟨mem_avoid3_of_not_mem_triple M
          (by simpa [ColourGroup3] using h3.1),
       mem_avoid3_of_not_mem_triple M
          (by simpa [ColourGroup3] using h3.2.1),
       mem_avoid3_of_not_mem_triple M
          (by simpa [ColourGroup3] using h3.2.2)⟩))

/-! The corrected ordered relative-composition operator. -/

def OrderedComposition (R S : α) : α :=
  BUnion M
    (SectorComposition M R S
      (ColourMarker M 0) (ColourMarker M 1) (ColourMarker M 2))
    (BUnion M
      (SectorComposition M R S
        (ColourMarker M 3) (ColourMarker M 4) (ColourMarker M 5))
      (BUnion M
        (SectorComposition M R S
          (ColourMarker M 6) (ColourMarker M 7) (ColourMarker M 8))
        (SectorComposition M R S
          (ColourMarker M 9) (ColourMarker M 10) (ColourMarker M 11))))

theorem mem_orderedComposition (hExt : Extensional M) (R S y : α) :
    M.mem y (OrderedComposition M R S) ↔
      ∃ a b c,
        M.mem (KPair M a b) R ∧
        M.mem (KPair M b c) S ∧
        y = KPair M a c := by
  rw [OrderedComposition, mem_bUnion, mem_bUnion, mem_bUnion]
  constructor
  · intro hy
    rcases hy with hy | hy | hy | hy
    · rcases (mem_sectorComposition M hExt
        (colourMarker_ne M (by decide : (0 : Nat) ≠ 1))
        (colourMarker_ne M (by decide : (1 : Nat) ≠ 2))
        (colourMarker_ne M (by decide : (0 : Nat) ≠ 2))
        R S y).mp hy with
        ⟨a, b, c, habR, hbcS, -, -, -, hout⟩
      exact ⟨a, b, c, habR, hbcS, hout⟩
    · rcases (mem_sectorComposition M hExt
        (colourMarker_ne M (by decide : (3 : Nat) ≠ 4))
        (colourMarker_ne M (by decide : (4 : Nat) ≠ 5))
        (colourMarker_ne M (by decide : (3 : Nat) ≠ 5))
        R S y).mp hy with
        ⟨a, b, c, habR, hbcS, -, -, -, hout⟩
      exact ⟨a, b, c, habR, hbcS, hout⟩
    · rcases (mem_sectorComposition M hExt
        (colourMarker_ne M (by decide : (6 : Nat) ≠ 7))
        (colourMarker_ne M (by decide : (7 : Nat) ≠ 8))
        (colourMarker_ne M (by decide : (6 : Nat) ≠ 8))
        R S y).mp hy with
        ⟨a, b, c, habR, hbcS, -, -, -, hout⟩
      exact ⟨a, b, c, habR, hbcS, hout⟩
    · rcases (mem_sectorComposition M hExt
        (colourMarker_ne M (by decide : (9 : Nat) ≠ 10))
        (colourMarker_ne M (by decide : (10 : Nat) ≠ 11))
        (colourMarker_ne M (by decide : (9 : Nat) ≠ 11))
        R S y).mp hy with
        ⟨a, b, c, habR, hbcS, -, -, -, hout⟩
      exact ⟨a, b, c, habR, hbcS, hout⟩
  · rintro ⟨a, b, c, habR, hbcS, hout⟩
    rcases one_colour_triple_avoids M a b c with h0 | h1 | h2 | h3
    · exact Or.inl ((mem_sectorComposition M hExt
        (colourMarker_ne M (by decide : (0 : Nat) ≠ 1))
        (colourMarker_ne M (by decide : (1 : Nat) ≠ 2))
        (colourMarker_ne M (by decide : (0 : Nat) ≠ 2))
        R S y).mpr
        ⟨a, b, c, habR, hbcS, h0.1, h0.2.1, h0.2.2, hout⟩)
    · exact Or.inr (Or.inl ((mem_sectorComposition M hExt
        (colourMarker_ne M (by decide : (3 : Nat) ≠ 4))
        (colourMarker_ne M (by decide : (4 : Nat) ≠ 5))
        (colourMarker_ne M (by decide : (3 : Nat) ≠ 5))
        R S y).mpr
        ⟨a, b, c, habR, hbcS, h1.1, h1.2.1, h1.2.2, hout⟩))
    · exact Or.inr (Or.inr (Or.inl
        ((mem_sectorComposition M hExt
          (colourMarker_ne M (by decide : (6 : Nat) ≠ 7))
          (colourMarker_ne M (by decide : (7 : Nat) ≠ 8))
          (colourMarker_ne M (by decide : (6 : Nat) ≠ 8))
          R S y).mpr
          ⟨a, b, c, habR, hbcS, h2.1, h2.2.1, h2.2.2, hout⟩)))
    · exact Or.inr (Or.inr (Or.inr
        ((mem_sectorComposition M hExt
          (colourMarker_ne M (by decide : (9 : Nat) ≠ 10))
          (colourMarker_ne M (by decide : (10 : Nat) ≠ 11))
          (colourMarker_ne M (by decide : (9 : Nat) ≠ 11))
          R S y).mpr
          ⟨a, b, c, habR, hbcS, h3.1, h3.2.1, h3.2.2, hout⟩)))

theorem orderedComposition_spec (hExt : Extensional M) :
    OrderedCompositionSpec M (OrderedComposition M) := by
  intro R S y
  exact mem_orderedComposition M hExt R S y

def InclusionSet : α := Inclusion M (OrderedComposition M)

theorem mem_inclusionSet (hExt : Extensional M) (y : α) :
    M.mem y (InclusionSet M) ↔
      ∃ A B,
        y = KPair M A B ∧
        ∀ z, M.mem z A → M.mem z B := by
  exact mem_inclusion M hExt (orderedComposition_spec M hExt) y

/-! ## Intersection by a singleton element

This verifies

`[cap₁] = ((V × 1^iota) ∩ [cap]) | ((1^iota × V) ∩ [cap])`,

where `1^iota` is `Diagonal M`, the singleton power of Frege one.
-/

theorem intersects_doubleSingleton_right (A a : α) :
    Intersects M A (DoubleSingleton M a) ↔
      M.mem (M.singleton a) A := by
  constructor
  · rintro ⟨z, hzA, hzD⟩
    have hz : z = M.singleton a :=
      (mem_doubleSingleton M a z).mp hzD
    rw [← hz]
    exact hzA
  · intro haA
    exact ⟨M.singleton a, haA,
      (mem_doubleSingleton M a (M.singleton a)).mpr rfl⟩

theorem intersects_doubleSingleton_left (A a : α) :
    Intersects M (DoubleSingleton M a) A ↔
      M.mem (M.singleton a) A := by
  rw [intersects_comm M]
  exact intersects_doubleSingleton_right M A a

def SingletonInterLeft : α :=
  BInter M
    (Cartesian M (Univ M) (Diagonal M))
    (OrderedInterRel M)

theorem mem_singletonInterLeft (hExt : Extensional M) (y : α) :
    M.mem y (SingletonInterLeft M) ↔
      ∃ A a,
        y = KPair M A (KPair M a a) ∧
        M.mem (M.singleton a) A := by
  rw [SingletonInterLeft, mem_bInter]
  constructor
  · rintro ⟨hyCart, hyInter⟩
    rcases (mem_cartesian M hExt (Univ M) (Diagonal M) y).mp
        hyCart with ⟨A, d, -, hd, hy⟩
    rcases (mem_diagonal M hExt d).mp hd with ⟨a, hda⟩
    rcases (mem_orderedInterRel M hExt y).mp hyInter with
      ⟨X, D, hyXD, hXD⟩
    have hEnds : A = X ∧ d = D :=
      kpair_injective M hExt (hy.symm.trans hyXD)
    have hAD : Intersects M A d := by
      rw [hEnds.1, hEnds.2]
      exact hXD
    refine ⟨A, a, by rw [hy, hda], ?_⟩
    rw [hda, kpair_self_eq_double_singleton M hExt] at hAD
    change Intersects M A (DoubleSingleton M a) at hAD
    exact (intersects_doubleSingleton_right M A a).mp hAD
  · rintro ⟨A, a, hy, haA⟩
    constructor
    · exact (mem_cartesian M hExt (Univ M) (Diagonal M) y).mpr
        ⟨A, KPair M a a, mem_univ M A,
          (mem_diagonal M hExt (KPair M a a)).mpr ⟨a, rfl⟩, hy⟩
    · exact (mem_orderedInterRel M hExt y).mpr
        ⟨A, KPair M a a, hy,
          by rw [kpair_self_eq_double_singleton M hExt]
             change Intersects M A (DoubleSingleton M a)
             exact (intersects_doubleSingleton_right M A a).mpr haA⟩

def SingletonInterRight : α :=
  BInter M
    (Cartesian M (Diagonal M) (Univ M))
    (OrderedInterRel M)

theorem mem_singletonInterRight (hExt : Extensional M) (y : α) :
    M.mem y (SingletonInterRight M) ↔
      ∃ a B,
        y = KPair M (KPair M a a) B ∧
        M.mem (M.singleton a) B := by
  rw [SingletonInterRight, mem_bInter]
  constructor
  · rintro ⟨hyCart, hyInter⟩
    rcases (mem_cartesian M hExt (Diagonal M) (Univ M) y).mp
        hyCart with ⟨d, B, hd, -, hy⟩
    rcases (mem_diagonal M hExt d).mp hd with ⟨a, hda⟩
    rcases (mem_orderedInterRel M hExt y).mp hyInter with
      ⟨D, Y, hyDY, hDY⟩
    have hEnds : d = D ∧ B = Y :=
      kpair_injective M hExt (hy.symm.trans hyDY)
    have hdB : Intersects M d B := by
      rw [hEnds.1, hEnds.2]
      exact hDY
    refine ⟨a, B, by rw [hy, hda], ?_⟩
    rw [hda, kpair_self_eq_double_singleton M hExt] at hdB
    change Intersects M (DoubleSingleton M a) B at hdB
    exact (intersects_doubleSingleton_left M B a).mp hdB
  · rintro ⟨a, B, hy, haB⟩
    constructor
    · exact (mem_cartesian M hExt (Diagonal M) (Univ M) y).mpr
        ⟨KPair M a a, B,
          (mem_diagonal M hExt (KPair M a a)).mpr ⟨a, rfl⟩,
          mem_univ M B, hy⟩
    · exact (mem_orderedInterRel M hExt y).mpr
        ⟨KPair M a a, B, hy,
          by rw [kpair_self_eq_double_singleton M hExt]
             change Intersects M (DoubleSingleton M a) B
             exact (intersects_doubleSingleton_left M B a).mpr haB⟩

def OrderedSingletonInterViaComposition : α :=
  OrderedComposition M (SingletonInterLeft M) (SingletonInterRight M)

theorem mem_orderedSingletonInterViaComposition
    (hExt : Extensional M) (y : α) :
    M.mem y (OrderedSingletonInterViaComposition M) ↔
      ∃ A B a,
        y = KPair M A B ∧
        M.mem (M.singleton a) A ∧
        M.mem (M.singleton a) B := by
  rw [OrderedSingletonInterViaComposition,
    mem_orderedComposition M hExt]
  constructor
  · rintro ⟨A, d, B, hLeft, hRight, hy⟩
    rcases (mem_singletonInterLeft M hExt (KPair M A d)).mp
        hLeft with ⟨X, a, hLeftEq, haX⟩
    rcases (mem_singletonInterRight M hExt (KPair M d B)).mp
        hRight with ⟨b, Y, hRightEq, hbY⟩
    have hLeftEnds : A = X ∧ d = KPair M a a :=
      kpair_injective M hExt hLeftEq
    have hRightEnds : d = KPair M b b ∧ B = Y :=
      kpair_injective M hExt hRightEq
    have hab : a = b := by
      have hdiag : KPair M a a = KPair M b b :=
        hLeftEnds.2.symm.trans hRightEnds.1
      exact (kpair_injective M hExt hdiag).1
    exact ⟨A, B, a, hy,
      by rw [hLeftEnds.1]; exact haX,
      by rw [hRightEnds.2, hab]; exact hbY⟩
  · rintro ⟨A, B, a, hy, haA, haB⟩
    exact ⟨A, KPair M a a, B,
      (mem_singletonInterLeft M hExt
        (KPair M A (KPair M a a))).mpr ⟨A, a, rfl, haA⟩,
      (mem_singletonInterRight M hExt
        (KPair M (KPair M a a) B)).mpr ⟨a, B, rfl, haB⟩,
      hy⟩

theorem orderedSingletonInter_eq_composition
    (hExt : Extensional M) :
    OrderedSingletonInterRel M =
      OrderedSingletonInterViaComposition M := by
  apply hExt
  intro y
  rw [mem_orderedSingletonInterRel M hExt,
    mem_orderedSingletonInterViaComposition M hExt]

/-! ## The second-projection relation

This is the paper's equation `pi₂ = pi₁ | [-1]`.
-/

def SecondProjection : α :=
  OrderedComposition M (FirstProjection M) (ConverseRelation M)

theorem mem_secondProjection (hExt : Extensional M) (y : α) :
    M.mem y (SecondProjection M) ↔
      ∃ a b,
        y = KPair M (KPair M b b) (KPair M a b) := by
  rw [SecondProjection, mem_orderedComposition M hExt]
  constructor
  · rintro ⟨d, p, q, hFirst, hConv, hy⟩
    rcases (mem_firstProjection M hExt (KPair M d p)).mp hFirst with
      ⟨u, v, hFirstEq⟩
    rcases (mem_converseRelation M hExt (KPair M p q)).mp hConv with
      ⟨r, s, hConvEq⟩
    have hFirstEnds : d = KPair M u u ∧ p = KPair M u v :=
      kpair_injective M hExt hFirstEq
    have hConvEnds : p = KPair M r s ∧ q = KPair M s r :=
      kpair_injective M hExt hConvEq
    have hMiddle : KPair M u v = KPair M r s :=
      hFirstEnds.2.symm.trans hConvEnds.1
    have hrs : u = r ∧ v = s := kpair_injective M hExt hMiddle
    refine ⟨v, u, ?_⟩
    rw [hy, hFirstEnds.1, hConvEnds.2, ← hrs.1, ← hrs.2]
  · rintro ⟨a, b, hy⟩
    exact ⟨KPair M b b, KPair M b a, KPair M a b,
      (mem_firstProjection M hExt
        (KPair M (KPair M b b) (KPair M b a))).mpr
        ⟨b, a, rfl⟩,
      (mem_converseRelation M hExt
        (KPair M (KPair M b a) (KPair M a b))).mpr
        ⟨b, a, rfl⟩,
      hy⟩

theorem secondProjection_eq_first_comp_converse :
    SecondProjection M =
      OrderedComposition M (FirstProjection M) (ConverseRelation M) := rfl

/-! ## Kuratowski images of relations

For a relation `R`, this verifies the paper's equation

`R^k = (1^iota * R) ∩ {cap}`.

The relation hypothesis is essential: for an arbitrary set containing
non-Kuratowski objects, the displayed right-hand side can contain extras.
-/

def RelationSetSpec (R : α) : Prop :=
  ∀ p, M.mem p R → ∃ a b, p = KPair M a b

def KuratowskiImage (R : α) : α :=
  BInter M
    (DerivedUProduct M (Diagonal M) R)
    M.interRel

theorem kpair_singleton_upair_eq (hExt : Extensional M) (a b : α) :
    KPair M (M.singleton a) (UPair M a b) =
      UPair M (KPair M a a) (KPair M a b) := by
  rw [kpair_self_eq_double_singleton M hExt]
  rfl

theorem mem_kuratowskiImage (hExt : Extensional M)
    {R : α} (hRel : RelationSetSpec M R) (y : α) :
    M.mem y (KuratowskiImage M R) ↔
      ∃ a b,
        M.mem (KPair M a b) R ∧
        y = KPair M (M.singleton a) (UPair M a b) := by
  rw [KuratowskiImage, mem_bInter,
    mem_derivedUProduct M hExt]
  constructor
  · rintro ⟨⟨d, p, hd, hpR, hy⟩, hyInter⟩
    rcases (mem_diagonal M hExt d).mp hd with ⟨a, hda⟩
    rcases hRel p hpR with ⟨c, b, hp⟩
    have hdp : Intersects M d p := by
      rw [hy, mem_interRel_upair M hExt] at hyInter
      exact hyInter
    have hac : a = c := by
      apply (intersects_kpair_self_kpair M hExt a c b).mp
      rw [← hda, ← hp]
      exact hdp
    subst c
    refine ⟨a, b, by rw [← hp]; exact hpR, ?_⟩
    rw [hy, hda, hp, kpair_singleton_upair_eq M hExt]
  · rintro ⟨a, b, hpR, hy⟩
    constructor
    · exact ⟨KPair M a a, KPair M a b,
        (mem_diagonal M hExt (KPair M a a)).mpr ⟨a, rfl⟩,
        hpR,
        by rw [hy, kpair_singleton_upair_eq M hExt]⟩
    · rw [hy, kpair_singleton_upair_eq M hExt,
        mem_interRel_upair M hExt]
      exact (intersects_kpair_self_kpair M hExt a a b).mpr rfl

theorem kuratowskiImage_eq_formula :
    KuratowskiImage M = fun R =>
      BInter M (DerivedUProduct M (Diagonal M) R) M.interRel := rfl

/-! ## Singleton images

The raw composition can also produce a diagonal singleton pair when both
orientations of a non-diagonal pair occur in `R`.  The final subtraction in
the paper removes exactly those spurious diagonal outputs.
-/

theorem relationSetSpec_converse (hExt : Extensional M) (R : α) :
    RelationSetSpec M (Converse M R) := by
  intro p hp
  rcases (mem_converse M hExt R p).mp hp with ⟨a, b, -, hpEq⟩
  exact ⟨b, a, hpEq⟩

def RawSingletonImage (R : α) : α :=
  OrderedComposition M
    (KuratowskiImage M R)
    (Converse M (KuratowskiImage M (Converse M R)))

theorem mem_rawSingletonImage (hExt : Extensional M)
    {R : α} (hRel : RelationSetSpec M R) (y : α) :
    M.mem y (RawSingletonImage M R) ↔
      (∃ a b,
        M.mem (KPair M a b) R ∧
        y = KPair M (M.singleton a) (M.singleton b)) ∨
      (∃ a b,
        M.mem (KPair M a b) R ∧
        M.mem (KPair M b a) R ∧
        y = KPair M (M.singleton a) (M.singleton a)) := by
  rw [RawSingletonImage, mem_orderedComposition M hExt]
  constructor
  · rintro ⟨x, m, z, hLeft, hRight, hy⟩
    rcases (mem_kuratowskiImage M hExt hRel (KPair M x m)).mp
        hLeft with ⟨a, b, habR, hLeftEq⟩
    rcases (mem_converse M hExt
      (KuratowskiImage M (Converse M R)) (KPair M m z)).mp
        hRight with ⟨u, v, huvK, hRightEq⟩
    rcases (mem_kuratowskiImage M hExt
      (relationSetSpec_converse M hExt R) (KPair M u v)).mp
        huvK with ⟨c, d, hcdConv, hKInvEq⟩
    rcases (mem_converse M hExt R (KPair M c d)).mp hcdConv with
      ⟨e, f, hefR, hcdEq⟩
    have hLeftEnds :
        x = M.singleton a ∧ m = UPair M a b :=
      kpair_injective M hExt hLeftEq
    have hRightEnds : m = v ∧ z = u :=
      kpair_injective M hExt hRightEq
    have hKInvEnds :
        u = M.singleton c ∧ v = UPair M c d :=
      kpair_injective M hExt hKInvEq
    have hConvEnds : c = f ∧ d = e :=
      kpair_injective M hExt hcdEq
    have hMiddle : UPair M a b = UPair M f e := by
      rw [← hConvEnds.1, ← hConvEnds.2,
        ← hKInvEnds.2, ← hRightEnds.1]
      exact hLeftEnds.2.symm
    rcases (upair_eq_upair_iff M hExt a b f e).mp hMiddle with
      hStraight | hSwapped
    · right
      refine ⟨a, b, habR, ?_, ?_⟩
      · rw [hStraight.1, hStraight.2]
        exact hefR
      · rw [hy, hLeftEnds.1, hRightEnds.2,
          hKInvEnds.1, hConvEnds.1, ← hStraight.1]
    · left
      refine ⟨a, b, habR, ?_⟩
      rw [hy, hLeftEnds.1, hRightEnds.2,
        hKInvEnds.1, hConvEnds.1, ← hSwapped.2]
  · intro h
    rcases h with hDesired | hDiagonal
    · rcases hDesired with ⟨a, b, habR, hy⟩
      refine ⟨M.singleton a, UPair M a b, M.singleton b, ?_, ?_, hy⟩
      · exact (mem_kuratowskiImage M hExt hRel
          (KPair M (M.singleton a) (UPair M a b))).mpr
          ⟨a, b, habR, rfl⟩
      · apply (mem_converse M hExt
          (KuratowskiImage M (Converse M R))
          (KPair M (UPair M a b) (M.singleton b))).mpr
        refine ⟨M.singleton b, UPair M a b, ?_, rfl⟩
        apply (mem_kuratowskiImage M hExt
          (relationSetSpec_converse M hExt R)
          (KPair M (M.singleton b) (UPair M a b))).mpr
        refine ⟨b, a, ?_, ?_⟩
        · exact (mem_converse M hExt R (KPair M b a)).mpr
            ⟨a, b, habR, rfl⟩
        · rw [upair_comm M hExt b a]
    · rcases hDiagonal with ⟨a, b, habR, hbaR, hy⟩
      refine ⟨M.singleton a, UPair M a b, M.singleton a, ?_, ?_, hy⟩
      · exact (mem_kuratowskiImage M hExt hRel
          (KPair M (M.singleton a) (UPair M a b))).mpr
          ⟨a, b, habR, rfl⟩
      · apply (mem_converse M hExt
          (KuratowskiImage M (Converse M R))
          (KPair M (UPair M a b) (M.singleton a))).mpr
        refine ⟨M.singleton a, UPair M a b, ?_, rfl⟩
        exact (mem_kuratowskiImage M hExt
          (relationSetSpec_converse M hExt R)
          (KPair M (M.singleton a) (UPair M a b))).mpr
          ⟨a, b,
            (mem_converse M hExt R (KPair M a b)).mpr
              ⟨b, a, hbaR, rfl⟩,
            rfl⟩

def BadSingletonDiagonal (R : α) : α :=
  BInter M
    (Diagonal M)
    (Compl M (SingletonPower M (FregeOne M) R))

def SingletonImage (R : α) : α :=
  Diff M (RawSingletonImage M R) (BadSingletonDiagonal M R)

theorem singleton_kpair_diagonal (hExt : Extensional M) (a : α) :
    KPair M (M.singleton a) (M.singleton a) =
      M.singleton (KPair M a a) := by
  rw [kpair_self_eq_double_singleton M hExt,
    kpair_self_eq_double_singleton M hExt]

theorem mem_singletonImage (hExt : Extensional M)
    {R : α} (hRel : RelationSetSpec M R) (y : α) :
    M.mem y (SingletonImage M R) ↔
      ∃ a b,
        M.mem (KPair M a b) R ∧
        y = KPair M (M.singleton a) (M.singleton b) := by
  rw [SingletonImage, mem_diff,
    mem_rawSingletonImage M hExt hRel]
  constructor
  · rintro ⟨hRaw, hNotBad⟩
    rcases hRaw with hDesired | hDiagonal
    · exact hDesired
    · rcases hDiagonal with ⟨a, b, habR, hbaR, hy⟩
      by_cases haaR : M.mem (KPair M a a) R
      · exact ⟨a, a, haaR, hy⟩
      · exact False.elim (hNotBad (by
          apply (mem_bInter M (Diagonal M)
            (Compl M (SingletonPower M (FregeOne M) R)) y).mpr
          constructor
          · exact (mem_diagonal M hExt y).mpr
              ⟨M.singleton a, hy⟩
          · apply (mem_compl M
              (SingletonPower M (FregeOne M) R) y).mpr
            intro hyPower
            rcases (mem_singletonPower M (fregeOne_spec M hExt) R y).mp
                hyPower with ⟨p, hpR, hyp⟩
            have hsingle : M.singleton (KPair M a a) =
                M.singleton p := by
              rw [← singleton_kpair_diagonal M hExt a, ← hy, hyp]
            have hpEq : KPair M a a = p :=
              singleton_injective_basic M hsingle
            apply haaR
            rw [hpEq]
            exact hpR))
  · rintro ⟨a, b, habR, hy⟩
    constructor
    · exact Or.inl ⟨a, b, habR, hy⟩
    · intro hyBad
      have hBadParts := (mem_bInter M (Diagonal M)
        (Compl M (SingletonPower M (FregeOne M) R)) y).mp hyBad
      rcases (mem_diagonal M hExt y).mp hBadParts.1 with ⟨x, hyx⟩
      have hEnds : M.singleton a = x ∧ M.singleton b = x :=
        kpair_injective M hExt (hy.symm.trans hyx)
      have hab : a = b := singleton_injective_basic M
        (hEnds.1.trans hEnds.2.symm)
      have hyPower : M.mem y
          (SingletonPower M (FregeOne M) R) :=
        (mem_singletonPower M (fregeOne_spec M hExt) R y).mpr
          ⟨KPair M a a, by simpa [hab] using habR,
            by rw [hy, hab, singleton_kpair_diagonal M hExt]⟩
      exact (mem_compl M
        (SingletonPower M (FregeOne M) R) y).mp hBadParts.2 hyPower

theorem singletonImage_eq_formula (R : α) :
    SingletonImage M R =
      Diff M
        (OrderedComposition M
          (KuratowskiImage M R)
          (Converse M (KuratowskiImage M (Converse M R))))
        (BInter M (Diagonal M)
          (Compl M (SingletonPower M (FregeOne M) R))) := rfl

end FiveAxiomBasis


==> anc/FiveAxiomCore.lean <==
/-! The exact five axioms and their elementary Boolean consequences. -/

universe u

namespace FiveAxiomCore

structure Basis (α : Type u) where
  mem : α → α → Prop
  stroke : α → α → α
  mem_stroke : ∀ A B y, mem y (stroke A B) ↔ ¬ (mem y A ∧ mem y B)
  singleton : α → α
  mem_singleton : ∀ A y, mem y (singleton A) ↔ y = A
  sUnion : α → α
  mem_sUnion : ∀ A y, mem y (sUnion A) ↔ ∃ k, mem k A ∧ mem y k
  ucomp : α → α → α
  mem_ucomp : ∀ R S y, mem y (ucomp R S) ↔
    ∃ a b c r s,
      (∀ z, mem z y ↔ z = a ∨ z = c) ∧
      mem r R ∧ mem s S ∧
      (∀ z, mem z r ↔ z = a ∨ z = b) ∧
      (∀ z, mem z s ↔ z = b ∨ z = c)
  interRel : α
  mem_interRel : ∀ y, mem y interRel ↔
    ∃ a b c, (∀ z, mem z y ↔ z = a ∨ z = b) ∧ mem c a ∧ mem c b

variable {α : Type u} (M : Basis α)

def Pair (x a b : α) : Prop := ∀ z, M.mem z x ↔ z = a ∨ z = b
def Intersects (a b : α) : Prop := ∃ z, M.mem z a ∧ M.mem z b
def Compl (A : α) : α := M.stroke A A
def Univ : α := M.stroke M.interRel (Compl M M.interRel)
def BUnion (A B : α) : α := M.stroke (Compl M A) (Compl M B)
def BInter (A B : α) : α := Compl M (BUnion M (Compl M A) (Compl M B))
def Diff (A B : α) : α := BInter M A (Compl M B)
def UPair (a b : α) : α := BUnion M (M.singleton a) (M.singleton b)

@[simp] theorem mem_compl (A y : α) :
    M.mem y (Compl M A) ↔ ¬ M.mem y A := by
  rw [Compl, M.mem_stroke]
  constructor
  · intro h hA
    exact h ⟨hA, hA⟩
  · intro h hAA
    exact h hAA.1

@[simp] theorem mem_univ (y : α) : M.mem y (Univ M) := by
  rw [Univ, M.mem_stroke]
  intro h
  exact (mem_compl M M.interRel y).mp h.2 h.1

@[simp] theorem mem_bUnion (A B y : α) :
    M.mem y (BUnion M A B) ↔ M.mem y A ∨ M.mem y B := by
  rw [BUnion, M.mem_stroke, mem_compl, mem_compl]
  constructor
  · intro h
    by_cases hA : M.mem y A
    · exact Or.inl hA
    · by_cases hB : M.mem y B
      · exact Or.inr hB
      · exact False.elim (h ⟨hA, hB⟩)
  · intro h hAB
    cases h with
    | inl hA => exact hAB.1 hA
    | inr hB => exact hAB.2 hB

@[simp] theorem mem_bInter (A B y : α) :
    M.mem y (BInter M A B) ↔ M.mem y A ∧ M.mem y B := by
  rw [BInter, mem_compl, mem_bUnion, mem_compl, mem_compl]
  constructor
  · intro h
    constructor
    · exact Classical.byContradiction (fun hA => h (Or.inl hA))
    · exact Classical.byContradiction (fun hB => h (Or.inr hB))
  · intro h hnot
    cases hnot with
    | inl hnA => exact hnA h.1
    | inr hnB => exact hnB h.2

@[simp] theorem mem_diff (A B y : α) :
    M.mem y (Diff M A B) ↔ M.mem y A ∧ ¬ M.mem y B := by
  rw [Diff, mem_bInter, mem_compl]

@[simp] theorem mem_upair (a b y : α) :
    M.mem y (UPair M a b) ↔ y = a ∨ y = b := by
  rw [UPair, mem_bUnion, M.mem_singleton, M.mem_singleton]

theorem pair_upair (a b : α) : Pair M (UPair M a b) a b := by
  intro z
  exact mem_upair M a b z

theorem pair_left_mem {x a b : α} (h : Pair M x a b) : M.mem a x := by
  exact (h a).mpr (Or.inl rfl)

theorem pair_right_mem {x a b : α} (h : Pair M x a b) : M.mem b x := by
  exact (h b).mpr (Or.inr rfl)

end FiveAxiomCore


==> anc/FiveAxiomDefinitions.lean <==
/-! The five axioms, represented exactly as a Lean structure. -/

universe u

namespace FiveAxiomDefinitions

structure Basis (α : Type u) where
  mem : α → α → Prop
  stroke : α → α → α
  mem_stroke : ∀ A B y, mem y (stroke A B) ↔ ¬ (mem y A ∧ mem y B)
  singleton : α → α
  mem_singleton : ∀ A y, mem y (singleton A) ↔ y = A
  sUnion : α → α
  mem_sUnion : ∀ A y, mem y (sUnion A) ↔ ∃ k, mem k A ∧ mem y k
  ucomp : α → α → α
  mem_ucomp : ∀ R S y, mem y (ucomp R S) ↔
    ∃ a b c r s,
      (∀ z, mem z y ↔ z = a ∨ z = c) ∧
      mem r R ∧ mem s S ∧
      (∀ z, mem z r ↔ z = a ∨ z = b) ∧
      (∀ z, mem z s ↔ z = b ∨ z = c)
  interRel : α
  mem_interRel : ∀ y, mem y interRel ↔
    ∃ a b c, (∀ z, mem z y ↔ z = a ∨ z = b) ∧ mem c a ∧ mem c b

end FiveAxiomDefinitions


==> anc/FiveAxiomSkolemization.lean <==
/-!
Equivalence between the existential presentation of Al-Johar's five axioms
and the witness-function (`Basis`) presentation used in the semantic proofs.
-/

universe u

namespace FiveAxiomSkolemization

def PairFor (mem : α → α → Prop) (x a b : α) : Prop :=
  ∀ z, mem z x ↔ z = a ∨ z = b

structure ExistenceAxioms (α : Type u) (mem : α → α → Prop) : Prop where
  stroke : ∀ A B, ∃ X, ∀ y, mem y X ↔ ¬ (mem y A ∧ mem y B)
  singleton : ∀ A, ∃ X, ∀ y, mem y X ↔ y = A
  sUnion : ∀ A, ∃ X, ∀ y, mem y X ↔ ∃ k, mem k A ∧ mem y k
  ucomp : ∀ R S, ∃ X, ∀ y, mem y X ↔
    ∃ a b c r s,
      PairFor mem y a c ∧ mem r R ∧ mem s S ∧
      PairFor mem r a b ∧ PairFor mem s b c
  interRel : ∃ X, ∀ y, mem y X ↔
    ∃ a b c, PairFor mem y a b ∧ mem c a ∧ mem c b

structure Basis (α : Type u) where
  mem : α → α → Prop
  stroke : α → α → α
  mem_stroke : ∀ A B y, mem y (stroke A B) ↔ ¬ (mem y A ∧ mem y B)
  singleton : α → α
  mem_singleton : ∀ A y, mem y (singleton A) ↔ y = A
  sUnion : α → α
  mem_sUnion : ∀ A y, mem y (sUnion A) ↔ ∃ k, mem k A ∧ mem y k
  ucomp : α → α → α
  mem_ucomp : ∀ R S y, mem y (ucomp R S) ↔
    ∃ a b c r s,
      PairFor mem y a c ∧ mem r R ∧ mem s S ∧
      PairFor mem r a b ∧ PairFor mem s b c
  interRel : α
  mem_interRel : ∀ y, mem y interRel ↔
    ∃ a b c, PairFor mem y a b ∧ mem c a ∧ mem c b

theorem Basis.toExistenceAxioms (M : Basis α) :
    ExistenceAxioms α M.mem where
  stroke A B := ⟨M.stroke A B, M.mem_stroke A B⟩
  singleton A := ⟨M.singleton A, M.mem_singleton A⟩
  sUnion A := ⟨M.sUnion A, M.mem_sUnion A⟩
  ucomp R S := ⟨M.ucomp R S, M.mem_ucomp R S⟩
  interRel := ⟨M.interRel, M.mem_interRel⟩

noncomputable def skolemize {α : Type u} {mem : α → α → Prop}
    (h : ExistenceAxioms α mem) : Basis α where
  mem := mem
  stroke A B := Classical.choose (h.stroke A B)
  mem_stroke A B := Classical.choose_spec (h.stroke A B)
  singleton A := Classical.choose (h.singleton A)
  mem_singleton A := Classical.choose_spec (h.singleton A)
  sUnion A := Classical.choose (h.sUnion A)
  mem_sUnion A := Classical.choose_spec (h.sUnion A)
  ucomp R S := Classical.choose (h.ucomp R S)
  mem_ucomp R S := Classical.choose_spec (h.ucomp R S)
  interRel := Classical.choose h.interRel
  mem_interRel := Classical.choose_spec h.interRel

@[simp] theorem skolemize_mem {mem : α → α → Prop}
    (h : ExistenceAxioms α mem) : (skolemize h).mem = mem := rfl

theorem existence_iff_nonempty_basis {α : Type u} (mem : α → α → Prop) :
    ExistenceAxioms α mem ↔ ∃ M : Basis α, M.mem = mem := by
  constructor
  · intro h
    exact ⟨skolemize h, rfl⟩
  · rintro ⟨M, hM⟩
    subst mem
    exact M.toExistenceAxioms

end FiveAxiomSkolemization


==> anc/README.txt <==
Ancillary Lean source for Short Axiomatization of Stratified Comprehension, v4

There are two formal developments in this ancillary directory.

1. Original Holmes-basis route (root anc/*.lean)
   Principal file: FiveAxiomBasis.lean
   This is the corrected v3 derivation of the fourteen Holmes construction
   principles from the five set-existence principles under full Extensionality.

2. Direct weak-extensionality route (anc/direct/)
   Principal endpoint:
     DirectStratification.direct_comprehension_from_forward_stratification
   First hypothesis:
     NonemptyExtensional M
   This formalizes Appendix A directly, without Kuratowski ordered pairs,
   Cartesian products, converse, ordered relative composition, inclusion,
   ordered projections, or Holmes's ordered singleton-image operation.

Lean version: 4.24.0

To reproduce the direct check, enter anc/direct and run:

  bash scripts/verify.sh

The script first rejects sorry, admit, custom axiom declarations, the named
Holmes ordered operations, and full Extensional M in the weakened direct
chain. It then kernel-checks the direct files in dependency order and prints
the axioms of the final endpoint.


==> anc/README_v3.txt <==
Ancillary Lean sources for "A Short Axiomatization of NF"

FiveAxiomBasis.lean is the principal self-contained verification file.
The remaining Lean files separate definitions, intermediate results,
counterexamples to discarded formulations, and the corrected unordered-
product development used by the manuscript.

These files are ancillary code; they are not required to compile the paper.


==> anc/UnorderedProductCounterexample.lean <==
/-!
A kernel-checked counterexample to the displayed identity

  A * B = (A^iota : V) ∩ (B^iota : V)

when `:` is unordered relative composition and `A * B` is intended to be
the set of unordered pairs `{a,b}` with `a ∈ A` and `b ∈ B`.

This is a typed semantic counterexample, so it is independent of coding or
extensionality issues in a one-sorted set model.
-/

universe u

namespace UnorderedProductCounterexample

def PSet (α : Type u) := α → Prop

def upair (a b : α) : PSet α := fun x => x = a ∨ x = b

def singletonPower (A : PSet α) : PSet (PSet α) :=
  fun r => ∃ a, A a ∧ r = upair a a

def allPairs : PSet (PSet α) :=
  fun r => ∃ a b, r = upair a b

def ucomp (R S : PSet (PSet α)) : PSet (PSet α) :=
  fun y => ∃ a b c,
    y = upair a c ∧ R (upair a b) ∧ S (upair b c)

def fan (A : PSet α) : PSet (PSet α) :=
  ucomp (singletonPower A) allPairs

def displayedProduct (A B : PSet α) : PSet (PSet α) :=
  fun y => fan A y ∧ fan B y

def intendedProduct (A B : PSet α) : PSet (PSet α) :=
  fun y => ∃ a b, A a ∧ B b ∧ y = upair a b

def A : PSet Nat := fun x => x = 0
def y : PSet Nat := upair 0 1

theorem y_in_fan : fan A y := by
  refine ⟨0, 0, 1, rfl, ?_, ?_⟩
  · exact ⟨0, rfl, rfl⟩
  · exact ⟨0, 1, rfl⟩

theorem y_in_displayedProduct : displayedProduct A A y := by
  exact ⟨y_in_fan, y_in_fan⟩

theorem y_not_in_intendedProduct : ¬ intendedProduct A A y := by
  rintro ⟨a, b, ha, hb, hy⟩
  have ha0 : a = 0 := ha
  have hb0 : b = 0 := hb
  subst a
  subst b
  have hy1 : y 1 := Or.inr rfl
  rw [hy] at hy1
  cases hy1 with
  | inl h => cases h
  | inr h => cases h

theorem displayed_formula_is_not_unordered_product :
    displayedProduct A A ≠ intendedProduct A A := by
  intro h
  have hi : intendedProduct A A y := by
    rw [← h]
    exact y_in_displayedProduct
  exact y_not_in_intendedProduct hi

end UnorderedProductCounterexample


==> anc/direct/DirectCompiler.lean <==
import DirectTuples

/-!
# Direct syntax compiler for stratified formulas

The compiler in this file uses only the native unordered machinery developed
in `DirectUnorderedCore`, `DirectTags`, and `DirectTuples`.
-/

universe u

namespace DirectCompiler

open FiveAxiomBasis
open DirectUnorderedCore
open DirectTags
open DirectTuples

variable {α : Type u} (M : Basis α)

/-! ## Syntax, semantics, and reverse-height stratification -/

inductive Formula where
  | eq   : Nat → Nat → Formula
  | mem  : Nat → Nat → Formula
  | neg  : Formula → Formula
  | conj : Formula → Formula → Formula
  | ex   : Nat → Formula → Formula
  deriving Repr

/-- Functional update of an assignment. -/
def Update (ρ : Nat → α) (i : Nat) (a : α) : Nat → α :=
  fun j => if j = i then a else ρ j

@[simp] theorem update_same (ρ : Nat → α) (i : Nat) (a : α) :
    Update ρ i a i = a := by simp [Update]

 theorem update_ne (ρ : Nat → α) {i j : Nat} (a : α) (hji : j ≠ i) :
    Update ρ i a j = ρ j := by simp [Update, hji]

/-- Ordinary semantics in the membership structure carried by `M`. -/
def Eval : Formula → (Nat → α) → Prop
  | .eq i j, ρ => ρ i = ρ j
  | .mem i j, ρ => M.mem (ρ i) (ρ j)
  | .neg φ, ρ => ¬ Eval φ ρ
  | .conj φ ψ, ρ => Eval φ ρ ∧ Eval ψ ρ
  | .ex i φ, ρ => ∃ a, Eval φ (Update ρ i a)

/-- Every variable index used by the formula is below `n`. -/
def VarsLt (n : Nat) : Formula → Prop
  | .eq i j => i < n ∧ j < n
  | .mem i j => i < n ∧ j < n
  | .neg φ => VarsLt n φ
  | .conj φ ψ => VarsLt n φ ∧ VarsLt n ψ
  | .ex i φ => i < n ∧ VarsLt n φ

/-- Reverse-height form of a stratification.  Equality preserves height;
    membership lowers it by exactly one: `h(source)=h(target)+1`.
    This is equivalent, on every finite formula, to the usual forward type
    assignment after subtracting all types from a sufficiently large bound. -/
def Stratified (h : Nat → Nat) : Formula → Prop
  | .eq i j => h i = h j
  | .mem i j => h i = h j + 1
  | .neg φ => Stratified h φ
  | .conj φ ψ => Stratified h φ ∧ Stratified h ψ
  | .ex _ φ => Stratified h φ

 theorem eval_congr_of_varsLt (φ : Formula) (n : Nat)
    (ρ σ : Nat → α) (hVars : VarsLt n φ)
    (hEq : ∀ i, i < n → ρ i = σ i) :
    Eval M φ ρ ↔ Eval M φ σ := by
  induction φ generalizing ρ σ with
  | eq i j =>
      simp [VarsLt] at hVars
      simp [Eval, hEq i hVars.1, hEq j hVars.2]
  | mem i j =>
      simp [VarsLt] at hVars
      simp [Eval, hEq i hVars.1, hEq j hVars.2]
  | neg φ ih =>
      simp [VarsLt] at hVars
      exact not_congr (ih ρ σ hVars hEq)
  | conj φ ψ ihφ ihψ =>
      rcases hVars with ⟨hvφ, hvψ⟩
      exact and_congr (ihφ ρ σ hvφ hEq) (ihψ ρ σ hvψ hEq)
  | ex i φ ih =>
      rcases hVars with ⟨hi, hvφ⟩
      constructor
      · rintro ⟨a, ha⟩
        refine ⟨a, (ih (Update ρ i a) (Update σ i a) hvφ ?_).mp ha⟩
        intro j hj
        by_cases hji : j = i
        · subst j
          simp [Update]
        · simp [Update, hji, hEq j hj]
      · rintro ⟨a, ha⟩
        refine ⟨a, (ih (Update ρ i a) (Update σ i a) hvφ ?_).mpr ha⟩
        intro j hj
        by_cases hji : j = i
        · subst j
          simp [Update]
        · simp [Update, hji, hEq j hj]

/-! ## Tagged atomic relations -/

/-- Native tagged representation of a membership atom between coordinates. -/
def MemTagRel (h : Nat → Nat) (i j : Nat) : α :=
  TagTransport M h i j (ULiftIter M (h j) (MembershipStar M))

 theorem height_mem_indices_ne (h : Nat → Nat) {i j : Nat}
    (hType : h i = h j + 1) : i ≠ j := by
  intro hij
  subst j
  have hlt : h i < h i + 1 := Nat.lt_succ_self (h i)
  exact (Nat.ne_of_lt hlt) hType

 theorem mem_memTagRel_on_assignment (hExt : NonemptyExtensional M)
    (h : Nat → Nat) (ρ : Nat → α) (i j : Nat)
    (hType : h i = h j + 1) :
    M.mem (UPair M (NormTag M h i (ρ i)) (NormTag M h j (ρ j)))
      (MemTagRel M h i j) ↔ M.mem (ρ i) (ρ j) := by
  rw [MemTagRel, mem_tagTransport M hExt h (height_mem_indices_ne h hType)]
  have hRaised := mem_raisedMembership_upair M hExt (h j) (ρ i) (ρ j)
  simpa [hType] using hRaised

/-! ## Atomic assignment sets via a singleton loop -/

/-- All unordered pairs of assignment tuples of the fixed arity. -/
def TuplePairs (h : Nat → Nat) (k : Nat) : α :=
  DerivedUProduct M (TupleSpaceAux M h k) (TupleSpaceAux M h k)

/-- Singleton loops at tuples satisfying the binary relation `R` between
    coordinates `i,j`. -/
def AtomLoops (h : Nat → Nat) (k i j : Nat) (R : α) : α :=
  BInter M
    (M.ucomp
      (M.ucomp
        (ProjAux M h k i)
        (ULiftIter M (k + 1) R))
      (ProjAux M h k j))
    (FregeOne M)

/-- Set of tuples satisfying a tagged binary atomic relation. -/
def AtomSet (h : Nat → Nat) (k i j : Nat) (R : α) : α :=
  BInter M (TupleSpaceAux M h k) (M.sUnion (AtomLoops M h k i j R))

 theorem mem_atomSet (hExt : NonemptyExtensional M)
    (h : Nat → Nat) (k : Nat) (ρ : Nat → α)
    (i j : Nat) (hi : i < k + 2) (hj : j < k + 2)
    (R : α) :
    M.mem (TupleCodeAux M h ρ k) (AtomSet M h k i j R) ↔
      M.mem (UPair M (NormTag M h i (ρ i)) (NormTag M h j (ρ j))) R := by
  rw [AtomSet, mem_bInter]
  have hTuple : M.mem (TupleCodeAux M h ρ k) (TupleSpaceAux M h k) :=
    (mem_tupleSpaceAux M hExt h k _).mpr ⟨ρ, rfl⟩
  constructor
  · rintro ⟨-, hUnion⟩
    rcases (M.mem_sUnion (AtomLoops M h k i j R)
        (TupleCodeAux M h ρ k)).mp hUnion with ⟨e, heLoop, hte⟩
    rcases (mem_bInter M
        (M.ucomp
          (M.ucomp (ProjAux M h k i) (ULiftIter M (k + 1) R))
          (ProjAux M h k j))
        (FregeOne M) e).mp heLoop with ⟨heComp, heOne⟩
    rcases (mem_fregeOne M hExt e).mp heOne with ⟨s, hes⟩
    have hts : TupleCodeAux M h ρ k = s := by
      rw [hes, M.mem_singleton] at hte
      exact hte
    have heq : e = UPair M (TupleCodeAux M h ρ k) (TupleCodeAux M h ρ k) := by
      rw [hes, ← hts]
      exact singleton_eq_upair_self M hExt _
    rw [heq] at heComp
    rcases (mem_ucomp_canonical M hExt
        (M.ucomp (ProjAux M h k i) (ULiftIter M (k + 1) R))
        (ProjAux M h k j)
        (UPair M (TupleCodeAux M h ρ k) (TupleCodeAux M h ρ k))).mp heComp with
      ⟨a, b, c, hOut, hInner, hPj⟩
    have hOutEnds := (upair_eq_upair_iff M hExt
      (TupleCodeAux M h ρ k) (TupleCodeAux M h ρ k) a c).mp hOut
    have ha : a = TupleCodeAux M h ρ k := by
      rcases hOutEnds with hs | hs
      · exact hs.1.symm
      · exact hs.2.symm
    have hc : c = TupleCodeAux M h ρ k := by
      rcases hOutEnds with hs | hs
      · exact hs.2.symm
      · exact hs.1.symm
    rw [hc] at hPj
    have hPjComm : M.mem
        (UPair M (TupleCodeAux M h ρ k) b) (ProjAux M h k j) := by
      rw [upair_comm M hExt]
      exact hPj
    have hb : b = IterSingleton M (k + 1) (NormTag M h j (ρ j)) :=
      (mem_projAux M hExt h k ρ j hj b).mp hPjComm
    rw [ha, hb] at hInner
    rcases (mem_ucomp_canonical M hExt
        (ProjAux M h k i) (ULiftIter M (k + 1) R)
        (UPair M (TupleCodeAux M h ρ k)
          (IterSingleton M (k + 1) (NormTag M h j (ρ j))))).mp hInner with
      ⟨p, q, r, hOut2, hPi, hLift⟩
    rcases (mem_uLiftIter_succ M hExt k R (UPair M q r)).mp hLift with
      ⟨u, v, huvR, hqr⟩
    have hqOne : M.mem q (FregeOne M) := by
      rcases (upair_eq_upair_iff M hExt q r
          (IterSingleton M (k + 1) u)
          (IterSingleton M (k + 1) v)).mp hqr with hs | hs
      · rw [hs.1]
        exact iterSingleton_succ_mem_fregeOne M hExt k u
      · rw [hs.1]
        exact iterSingleton_succ_mem_fregeOne M hExt k v
    have hrOne : M.mem r (FregeOne M) := by
      rcases (upair_eq_upair_iff M hExt q r
          (IterSingleton M (k + 1) u)
          (IterSingleton M (k + 1) v)).mp hqr with hs | hs
      · rw [hs.2]
        exact iterSingleton_succ_mem_fregeOne M hExt k v
      · rw [hs.2]
        exact iterSingleton_succ_mem_fregeOne M hExt k u
    have hTupleTwo := tupleCodeAux_two M hExt h ρ k
    have hp : p = TupleCodeAux M h ρ k := by
      rcases (upair_eq_upair_iff M hExt
          (TupleCodeAux M h ρ k)
          (IterSingleton M (k + 1) (NormTag M h j (ρ j))) p r).mp hOut2 with hs | hs
      · exact hs.1.symm
      · have hBad : M.mem (TupleCodeAux M h ρ k) (FregeOne M) := by
          rw [hs.1]
          exact hrOne
        exact False.elim (fregeOne_fregeTwo_disjoint M hExt hBad hTupleTwo)
    have hr : r = IterSingleton M (k + 1) (NormTag M h j (ρ j)) := by
      rcases (upair_eq_upair_iff M hExt
          (TupleCodeAux M h ρ k)
          (IterSingleton M (k + 1) (NormTag M h j (ρ j))) p r).mp hOut2 with hs | hs
      · exact hs.2.symm
      · have hBad : M.mem (TupleCodeAux M h ρ k) (FregeOne M) := by
          rw [hs.1]
          exact hrOne
        exact False.elim (fregeOne_fregeTwo_disjoint M hExt hBad hTupleTwo)
    rw [hp] at hPi
    have hq : q = IterSingleton M (k + 1) (NormTag M h i (ρ i)) :=
      (mem_projAux M hExt h k ρ i hi q).mp hPi
    rw [hq, hr] at hLift
    exact (mem_uLiftIter_upair M hExt (k + 1) R
      (NormTag M h i (ρ i)) (NormTag M h j (ρ j))).mp hLift
  · intro hR
    constructor
    · exact hTuple
    · apply (M.mem_sUnion (AtomLoops M h k i j R)
        (TupleCodeAux M h ρ k)).mpr
      let e := M.singleton (TupleCodeAux M h ρ k)
      refine ⟨e, ?_, ?_⟩
      · apply (mem_bInter M _ (FregeOne M) e).mpr
        constructor
        · have heq : e = UPair M (TupleCodeAux M h ρ k) (TupleCodeAux M h ρ k) :=
            singleton_eq_upair_self M hExt _
          rw [heq]
          apply (mem_ucomp_canonical M hExt
            (M.ucomp (ProjAux M h k i) (ULiftIter M (k + 1) R))
            (ProjAux M h k j) _).mpr
          let ai := IterSingleton M (k + 1) (NormTag M h i (ρ i))
          let aj := IterSingleton M (k + 1) (NormTag M h j (ρ j))
          refine ⟨TupleCodeAux M h ρ k, aj, TupleCodeAux M h ρ k, rfl, ?_, ?_⟩
          · apply (mem_ucomp_canonical M hExt
              (ProjAux M h k i) (ULiftIter M (k + 1) R) _).mpr
            refine ⟨TupleCodeAux M h ρ k, ai, aj, rfl, ?_, ?_⟩
            · exact (mem_projAux M hExt h k ρ i hi ai).mpr rfl
            · exact (mem_uLiftIter_upair M hExt (k + 1) R
                (NormTag M h i (ρ i)) (NormTag M h j (ρ j))).mpr hR
          · have hpj := (mem_projAux M hExt h k ρ j hj aj).mpr rfl
            rw [upair_comm M hExt]
            exact hpj
        · exact (mem_fregeOne M hExt e).mpr
            ⟨TupleCodeAux M h ρ k, rfl⟩
      · exact (M.mem_singleton (TupleCodeAux M h ρ k)
          (TupleCodeAux M h ρ k)).mpr rfl

/-! ## Agreement relations and cylindrification -/

/-- Tuples agreeing at coordinate `i`. -/
def SameCoord (h : Nat → Nat) (k i : Nat) : α :=
  BInter M
    (M.ucomp (ProjAux M h k i) (ProjAux M h k i))
    (TuplePairs M h k)

 theorem mem_sameCoord (hExt : NonemptyExtensional M)
    (h : Nat → Nat) (k : Nat) (ρ σ : Nat → α)
    (i : Nat) (hi : i < k + 2) :
    M.mem (UPair M (TupleCodeAux M h ρ k) (TupleCodeAux M h σ k))
      (SameCoord M h k i) ↔ ρ i = σ i := by
  rw [SameCoord, mem_bInter]
  have hPairMem : M.mem
      (UPair M (TupleCodeAux M h ρ k) (TupleCodeAux M h σ k))
      (TuplePairs M h k) :=
    (mem_derivedUProduct M hExt _ _ _).mpr
      ⟨TupleCodeAux M h ρ k, TupleCodeAux M h σ k,
        (mem_tupleSpaceAux M hExt h k _).mpr ⟨ρ, rfl⟩,
        (mem_tupleSpaceAux M hExt h k _).mpr ⟨σ, rfl⟩, rfl⟩
  constructor
  · rintro ⟨hComp, -⟩
    rcases (mem_ucomp_canonical M hExt
        (ProjAux M h k i) (ProjAux M h k i)
        (UPair M (TupleCodeAux M h ρ k) (TupleCodeAux M h σ k))).mp hComp with
      ⟨a, b, c, hOut, hab, hbc⟩
    rcases (upair_eq_upair_iff M hExt
        (TupleCodeAux M h ρ k) (TupleCodeAux M h σ k) a c).mp hOut with hs | hs
    · have ha : a = TupleCodeAux M h ρ k := hs.1.symm
      have hc : c = TupleCodeAux M h σ k := hs.2.symm
      rw [ha] at hab
      have hbρ := (mem_projAux M hExt h k ρ i hi b).mp hab
      have hbc' : M.mem (UPair M (TupleCodeAux M h σ k) b) (ProjAux M h k i) := by
        rw [upair_comm M hExt]
        simpa [hc] using hbc
      have hbσ := (mem_projAux M hExt h k σ i hi b).mp hbc'
      have hRaised :
          IterSingleton M (k + 1) (NormTag M h i (ρ i)) =
          IterSingleton M (k + 1) (NormTag M h i (σ i)) := hbρ.symm.trans hbσ
      have hTag := iterSingleton_injective M (k + 1) hRaised
      exact (normTag_eq_iff M hExt h i i (ρ i) (σ i)).mp hTag |>.2
    · have ha : a = TupleCodeAux M h σ k := hs.2.symm
      have hc : c = TupleCodeAux M h ρ k := hs.1.symm
      rw [ha] at hab
      have hbσ := (mem_projAux M hExt h k σ i hi b).mp hab
      have hbc' : M.mem (UPair M (TupleCodeAux M h ρ k) b) (ProjAux M h k i) := by
        rw [upair_comm M hExt]
        simpa [hc] using hbc
      have hbρ := (mem_projAux M hExt h k ρ i hi b).mp hbc'
      have hRaised :
          IterSingleton M (k + 1) (NormTag M h i (ρ i)) =
          IterSingleton M (k + 1) (NormTag M h i (σ i)) := hbρ.symm.trans hbσ
      have hTag := iterSingleton_injective M (k + 1) hRaised
      exact (normTag_eq_iff M hExt h i i (ρ i) (σ i)).mp hTag |>.2
  · intro hρσ
    constructor
    · apply (mem_ucomp_canonical M hExt
        (ProjAux M h k i) (ProjAux M h k i) _).mpr
      let ai := IterSingleton M (k + 1) (NormTag M h i (ρ i))
      have haiσ : ai = IterSingleton M (k + 1) (NormTag M h i (σ i)) := by
        simpa [ai, hρσ]
      refine ⟨TupleCodeAux M h ρ k, ai, TupleCodeAux M h σ k, rfl, ?_, ?_⟩
      · exact (mem_projAux M hExt h k ρ i hi ai).mpr rfl
      · have hs := (mem_projAux M hExt h k σ i hi ai).mpr haiσ
        rw [upair_comm M hExt]
        exact hs
    · exact hPairMem

/-- Intersect agreement conditions for coordinates `<m`, skipping `skip`. -/
def AgreePrefix (h : Nat → Nat) (k skip : Nat) : Nat → α
  | 0 => TuplePairs M h k
  | m + 1 =>
      if m = skip then AgreePrefix h k skip m
      else BInter M (AgreePrefix h k skip m) (SameCoord M h k m)

 theorem mem_agreePrefix (hExt : NonemptyExtensional M)
    (h : Nat → Nat) (k skip m : Nat) (hm : m ≤ k + 2)
    (ρ σ : Nat → α) :
    M.mem (UPair M (TupleCodeAux M h ρ k) (TupleCodeAux M h σ k))
      (AgreePrefix M h k skip m) ↔
      ∀ j, j < m → j ≠ skip → ρ j = σ j := by
  induction m with
  | zero =>
      rw [AgreePrefix]
      constructor
      · intro _ j hj
        exact False.elim (Nat.not_lt_zero j hj)
      · intro _
        exact (mem_derivedUProduct M hExt _ _ _).mpr
          ⟨TupleCodeAux M h ρ k, TupleCodeAux M h σ k,
            (mem_tupleSpaceAux M hExt h k _).mpr ⟨ρ, rfl⟩,
            (mem_tupleSpaceAux M hExt h k _).mpr ⟨σ, rfl⟩, rfl⟩
  | succ m ih =>
      rw [AgreePrefix]
      have hmPrev : m ≤ k + 2 := Nat.le_trans (Nat.le_succ m) hm
      have hmLt : m < k + 2 := Nat.lt_of_succ_le hm
      by_cases hms : m = skip
      · rw [if_pos hms]
        constructor
        · intro hprev j hj hjs
          have hle : j ≤ m := Nat.le_of_lt_succ hj
          rcases Nat.lt_or_eq_of_le hle with hlt | heq
          · exact (ih hmPrev).mp hprev j hlt hjs
          · subst j
            exact False.elim (hjs hms)
        · intro hall
          apply (ih hmPrev).mpr
          intro j hj hjs
          exact hall j (Nat.lt_trans hj (Nat.lt_succ_self m)) hjs
      · rw [if_neg hms, mem_bInter]
        constructor
        · rintro ⟨hprev, hsame⟩ j hj hjs
          have hle : j ≤ m := Nat.le_of_lt_succ hj
          rcases Nat.lt_or_eq_of_le hle with hlt | heq
          · exact (ih hmPrev).mp hprev j hlt hjs
          · subst j
            exact (mem_sameCoord M hExt h k ρ σ m hmLt).mp hsame
        · intro hall
          constructor
          · apply (ih hmPrev).mpr
            intro j hj hjs
            exact hall j (Nat.lt_trans hj (Nat.lt_succ_self m)) hjs
          · apply (mem_sameCoord M hExt h k ρ σ m hmLt).mpr
            exact hall m (Nat.lt_succ_self m) hms

/-- Agreement in every coordinate except `skip`. -/
def AgreeExcept (h : Nat → Nat) (k skip : Nat) : α :=
  AgreePrefix M h k skip (k + 2)

 theorem mem_agreeExcept (hExt : NonemptyExtensional M)
    (h : Nat → Nat) (k skip : Nat) (ρ σ : Nat → α) :
    M.mem (UPair M (TupleCodeAux M h ρ k) (TupleCodeAux M h σ k))
      (AgreeExcept M h k skip) ↔
      ∀ j, j < k + 2 → j ≠ skip → ρ j = σ j := by
  exact mem_agreePrefix M hExt h k skip (k + 2) (Nat.le_refl _) ρ σ

/-- Cylindrification: close `X` under arbitrary change of coordinate `skip`. -/
def Cyl (h : Nat → Nat) (k skip : Nat) (X : α) : α :=
  BInter M (TupleSpaceAux M h k)
    (M.sUnion
      (BInter M
        (AgreeExcept M h k skip)
        (DerivedUProduct M X (TupleSpaceAux M h k))))

 theorem mem_cyl (hExt : NonemptyExtensional M)
    (h : Nat → Nat) (k skip : Nat) (X : α)
    (hX : ∀ y, M.mem y X → M.mem y (TupleSpaceAux M h k))
    (ρ : Nat → α) :
    M.mem (TupleCodeAux M h ρ k) (Cyl M h k skip X) ↔
      ∃ σ : Nat → α,
        M.mem (TupleCodeAux M h σ k) X ∧
        ∀ j, j < k + 2 → j ≠ skip → ρ j = σ j := by
  rw [Cyl, mem_bInter]
  have hTupleρ := (mem_tupleSpaceAux M hExt h k _).mpr ⟨ρ, rfl⟩
  constructor
  · rintro ⟨-, hUnion⟩
    rcases (M.mem_sUnion _ _).mp hUnion with ⟨e, he, hρe⟩
    rcases (mem_bInter M (AgreeExcept M h k skip)
        (DerivedUProduct M X (TupleSpaceAux M h k)) e).mp he with
      ⟨heAgree, heProd⟩
    rcases (mem_derivedUProduct M hExt X (TupleSpaceAux M h k) e).mp heProd with
      ⟨x, t, hxX, htT, heq⟩
    rcases (mem_tupleSpaceAux M hExt h k x).mp (hX x hxX) with ⟨σ, hxσ⟩
    rcases (mem_tupleSpaceAux M hExt h k t).mp htT with ⟨τ, htτ⟩
    have hρEnds : TupleCodeAux M h ρ k = x ∨ TupleCodeAux M h ρ k = t := by
      rw [heq, mem_upair] at hρe
      exact hρe
    rcases hρEnds with hρx | hρt
    · have hρσ : TupleCodeAux M h ρ k = TupleCodeAux M h σ k := hρx.trans hxσ
      refine ⟨ρ, ?_, ?_⟩
      · rw [hρx]
        exact hxX
      · intro j hj hjs
        rfl
    · have hρτ : TupleCodeAux M h ρ k = TupleCodeAux M h τ k := hρt.trans htτ
      have heAgree' : M.mem
          (UPair M (TupleCodeAux M h σ k) (TupleCodeAux M h ρ k))
          (AgreeExcept M h k skip) := by
        rw [← hxσ, hρt, ← heq]
        exact heAgree
      have hAgree := (mem_agreeExcept M hExt h k skip σ ρ).mp heAgree'
      refine ⟨σ, ?_, ?_⟩
      · rw [← hxσ]
        exact hxX
      · intro j hj hjs
        exact (hAgree j hj hjs).symm
  · rintro ⟨σ, hxσ, hAgree⟩
    constructor
    · exact hTupleρ
    · apply (M.mem_sUnion _ _).mpr
      let e := UPair M (TupleCodeAux M h σ k) (TupleCodeAux M h ρ k)
      refine ⟨e, ?_, ?_⟩
      · apply (mem_bInter M _ _ e).mpr
        constructor
        · exact (mem_agreeExcept M hExt h k skip σ ρ).mpr
            (fun j hj hjs => (hAgree j hj hjs).symm)
        · exact (mem_derivedUProduct M hExt X (TupleSpaceAux M h k) e).mpr
            ⟨TupleCodeAux M h σ k, TupleCodeAux M h ρ k,
              hxσ, hTupleρ, rfl⟩
      · exact (mem_upair M _ _ _).mpr (Or.inr rfl)

/-! ## Formula compiler -/

/-- Native relation used for an atomic formula. -/
def AtomicRel (h : Nat → Nat) : Formula → α
  | .eq i j => EqTagRel M h i j
  | .mem i j => MemTagRel M h i j
  | _ => Empty M

/-- Direct compiler.  `k` means that all syntactic indices are `< k+2`. -/
def Compile (h : Nat → Nat) (k : Nat) : Formula → α
  | .eq i j => AtomSet M h k i j (EqTagRel M h i j)
  | .mem i j => AtomSet M h k i j (MemTagRel M h i j)
  | .neg φ => Diff M (TupleSpaceAux M h k) (Compile h k φ)
  | .conj φ ψ => BInter M (Compile h k φ) (Compile h k ψ)
  | .ex i φ => Cyl M h k i (Compile h k φ)

 theorem compile_subset_tupleSpace (hExt : NonemptyExtensional M)
    (h : Nat → Nat) (k : Nat) (φ : Formula) {y : α}
    (hy : M.mem y (Compile M h k φ)) :
    M.mem y (TupleSpaceAux M h k) := by
  induction φ with
  | eq i j => exact (mem_bInter M _ _ y).mp hy |>.1
  | mem i j => exact (mem_bInter M _ _ y).mp hy |>.1
  | neg φ ih => exact (mem_diff M _ _ y).mp hy |>.1
  | conj φ ψ ihφ ihψ =>
      exact ihφ ((mem_bInter M _ _ y).mp hy |>.1)
  | ex i φ ih => exact (mem_bInter M _ _ y).mp hy |>.1

 theorem compile_correct (hExt : NonemptyExtensional M)
    (h : Nat → Nat) (k : Nat) (φ : Formula)
    (hVars : VarsLt (k + 2) φ)
    (hStrat : Stratified h φ)
    (ρ : Nat → α) :
    M.mem (TupleCodeAux M h ρ k) (Compile M h k φ) ↔
      Eval M φ ρ := by
  induction φ generalizing ρ with
  | eq i j =>
      rcases hVars with ⟨hi, hj⟩
      rw [Compile, mem_atomSet M hExt h k ρ i j hi hj]
      exact mem_eqTagRel_on_assignment M hExt h ρ i j hStrat
  | mem i j =>
      rcases hVars with ⟨hi, hj⟩
      rw [Compile, mem_atomSet M hExt h k ρ i j hi hj]
      exact mem_memTagRel_on_assignment M hExt h ρ i j hStrat
  | neg φ ih =>
      rw [Compile, mem_diff]
      have hTuple := (mem_tupleSpaceAux M hExt h k _).mpr ⟨ρ, rfl⟩
      have hIH := ih hVars hStrat ρ
      simp [hTuple, Eval, hIH]
  | conj φ ψ ihφ ihψ =>
      rcases hVars with ⟨hvφ, hvψ⟩
      rcases hStrat with ⟨hsφ, hsψ⟩
      rw [Compile, mem_bInter, Eval, ihφ hvφ hsφ ρ, ihψ hvψ hsψ ρ]
  | ex i φ ih =>
      rcases hVars with ⟨hi, hvφ⟩
      rw [Compile, mem_cyl M hExt h k i (Compile M h k φ)
        (fun y hy => compile_subset_tupleSpace M hExt h k φ hy) ρ]
      constructor
      · rintro ⟨σ, hσComp, hAgree⟩
        have hσEval : Eval M φ σ := (ih hvφ hStrat σ).mp hσComp
        refine ⟨σ i, ?_⟩
        apply (eval_congr_of_varsLt M φ (k + 2) σ (Update ρ i (σ i)) hvφ ?_).mp hσEval
        intro j hj
        by_cases hji : j = i
        · subst j
          simp [Update]
        · have hEq := hAgree j hj hji
          simp [Update, hji, hEq]
      · rintro ⟨a, haEval⟩
        let σ := Update ρ i a
        refine ⟨σ, ?_, ?_⟩
        · exact (ih hvφ hStrat σ).mpr haEval
        · intro j hj hji
          simp [σ, Update, hji]

end DirectCompiler


==> anc/direct/DirectComprehension.lean <==
import DirectCompiler

/-!
# Direct stratified comprehension from the native unordered compiler

This module performs the final extraction.  It freezes every coordinate except
one distinguished comprehension variable, projects that coordinate from the
compiled assignment set, removes the coordinate marker, and lowers the finite
singleton height.  No Kuratowski ordered pair or Holmes ordered-relation
operation is used.
-/

universe u

namespace DirectComprehension

open FiveAxiomBasis
open DirectUnorderedCore
open DirectTags
open DirectTuples
open DirectCompiler

variable {α : Type u} (M : Basis α)

/-! ## Fibres of the assignment space -/

/-- The fibre through `p` in which only coordinate `skip` may vary. -/
def ParamFiber (h : Nat → Nat) (k skip : Nat) (p : Nat → α) : α :=
  Cyl M h k skip (M.singleton (TupleCodeAux M h p k))

@[simp] theorem mem_paramFiber (hExt : NonemptyExtensional M)
    (h : Nat → Nat) (k skip : Nat) (p ρ : Nat → α) :
    M.mem (TupleCodeAux M h ρ k) (ParamFiber M h k skip p) ↔
      ∀ j, j < k + 2 → j ≠ skip → ρ j = p j := by
  rw [ParamFiber, mem_cyl M hExt h k skip
    (M.singleton (TupleCodeAux M h p k))]
  · constructor
    · rintro ⟨σ, hσ, hagree⟩
      have hcode : TupleCodeAux M h σ k = TupleCodeAux M h p k :=
        (M.mem_singleton (TupleCodeAux M h p k)
          (TupleCodeAux M h σ k)).mp hσ
      have hcoords := tupleCodeAux_injective_coords M hExt h k σ p hcode
      intro j hj hjs
      exact (hagree j hj hjs).trans (hcoords j hj)
    · intro hagree
      refine ⟨p, (M.mem_singleton _ _).mpr rfl, ?_⟩
      intro j hj hjs
      exact hagree j hj hjs
  · intro y hy
    have hyEq : y = TupleCodeAux M h p k :=
      (M.mem_singleton (TupleCodeAux M h p k) y).mp hy
    rw [hyEq]
    exact (mem_tupleSpaceAux M hExt h k _).mpr ⟨p, rfl⟩

/-- Compiled satisfying assignments with all parameter coordinates frozen to
    the base assignment `p`; only `skip` is allowed to vary. -/
def Slice (h : Nat → Nat) (k skip : Nat)
    (φ : Formula) (p : Nat → α) : α :=
  BInter M (Compile M h k φ) (ParamFiber M h k skip p)

@[simp] theorem mem_slice (hExt : NonemptyExtensional M)
    (h : Nat → Nat) (k skip : Nat) (φ : Formula) (p ρ : Nat → α)
    (hVars : VarsLt (k + 2) φ)
    (hStrat : Stratified h φ) :
    M.mem (TupleCodeAux M h ρ k) (Slice M h k skip φ p) ↔
      Eval M φ ρ ∧
      ∀ j, j < k + 2 → j ≠ skip → ρ j = p j := by
  rw [Slice, mem_bInter,
    compile_correct M hExt h k φ hVars hStrat ρ,
    mem_paramFiber M hExt h k skip p ρ]

/-- Values occurring in the distinguished coordinate of the parameter slice
    are exactly the witnesses for the original formula with that coordinate
    updated in the base assignment. -/
theorem slice_value_iff (hExt : NonemptyExtensional M)
    (h : Nat → Nat) (k skip : Nat) (φ : Formula) (p : Nat → α)
    (hVars : VarsLt (k + 2) φ)
    (hStrat : Stratified h φ)
    (a : α) :
    (∃ ρ : Nat → α,
        M.mem (TupleCodeAux M h ρ k) (Slice M h k skip φ p) ∧
        ρ skip = a) ↔
      Eval M φ (Update p skip a) := by
  constructor
  · rintro ⟨ρ, hρSlice, hρa⟩
    rcases (mem_slice M hExt h k skip φ p ρ hVars hStrat).mp hρSlice with
      ⟨hEval, hagree⟩
    apply (eval_congr_of_varsLt M φ (k + 2) ρ (Update p skip a)
      hVars ?_).mp hEval
    intro j hj
    by_cases hjs : j = skip
    · subst j
      rw [update_same, hρa]
    · rw [update_ne p a hjs]
      exact hagree j hj hjs
  · intro hEval
    let ρ := Update p skip a
    refine ⟨ρ, ?_, ?_⟩
    · apply (mem_slice M hExt h k skip φ p ρ hVars hStrat).mpr
      constructor
      · exact hEval
      · intro j hj hjs
        exact update_ne p a hjs
    · exact update_same p skip a

/-! ## Projection of one coordinate from an arbitrary tuple set -/

/-- Every element of a positive singleton iteration is a singleton object. -/
theorem mem_singletonIterSet_succ_one (hExt : NonemptyExtensional M)
    (n : Nat) (A y : α)
    (hy : M.mem y (SingletonIterSet M (n + 1) A)) :
    M.mem y (FregeOne M) := by
  rcases (mem_singletonIterSet M hExt (n + 1) A y).mp hy with
    ⟨a, -, hya⟩
  rw [hya]
  exact iterSingleton_succ_mem_fregeOne M hExt n a

/-- Projection edges whose tuple endpoint lies in `X`. -/
def RestrictedProjection (h : Nat → Nat) (k i : Nat) (X : α) : α :=
  BInter M (ProjAux M h k i)
    (DerivedUProduct M X
      (SingletonIterSet M (k + 1) (TagDomain M h i)))

/-- The raised tagged values in coordinate `i` of members of `X`. -/
def RaisedProjection (h : Nat → Nat) (k i : Nat) (X : α) : α :=
  BInter M
    (SingletonIterSet M (k + 1) (TagDomain M h i))
    (M.sUnion (RestrictedProjection M h k i X))

@[simp] theorem mem_raisedProjection (hExt : NonemptyExtensional M)
    (h : Nat → Nat) (k i : Nat) (hi : i < k + 2)
    (X : α)
    (hX : ∀ y, M.mem y X → M.mem y (TupleSpaceAux M h k))
    (y : α) :
    M.mem y (RaisedProjection M h k i X) ↔
      ∃ ρ : Nat → α,
        M.mem (TupleCodeAux M h ρ k) X ∧
        y = IterSingleton M (k + 1) (NormTag M h i (ρ i)) := by
  rw [RaisedProjection, mem_bInter]
  constructor
  · rintro ⟨hyTarget, hyUnion⟩
    rcases (M.mem_sUnion _ _).mp hyUnion with ⟨e, heRestr, hye⟩
    rcases (mem_bInter M (ProjAux M h k i)
        (DerivedUProduct M X
          (SingletonIterSet M (k + 1) (TagDomain M h i))) e).mp heRestr with
      ⟨heProj, heProd⟩
    rcases (mem_derivedUProduct M hExt X
        (SingletonIterSet M (k + 1) (TagDomain M h i)) e).mp heProd with
      ⟨x, t, hxX, htTarget, heq⟩
    rcases (mem_tupleSpaceAux M hExt h k x).mp (hX x hxX) with ⟨ρ, hxρ⟩
    have heProj' : M.mem
        (UPair M (TupleCodeAux M h ρ k) t) (ProjAux M h k i) := by
      rw [← hxρ, ← heq]
      exact heProj
    have ht : t = IterSingleton M (k + 1) (NormTag M h i (ρ i)) :=
      (mem_projAux M hExt h k ρ i hi t).mp heProj'
    have hyEnds : y = x ∨ y = t := by
      rw [heq, mem_upair] at hye
      exact hye
    rcases hyEnds with hyx | hyt
    · have hyOne := mem_singletonIterSet_succ_one M hExt k
          (TagDomain M h i) y hyTarget
      have hyTwo : M.mem y (FregeTwo M) := by
        rw [hyx]
        exact tupleSpaceAux_two M hExt h k (hX x hxX)
      exact False.elim (fregeOne_fregeTwo_disjoint M hExt hyOne hyTwo)
    · refine ⟨ρ, ?_, hyt.trans ht⟩
      rw [← hxρ]
      exact hxX
  · rintro ⟨ρ, hρX, rfl⟩
    have htagD := normTag_mem_domain M hExt h i (ρ i)
    have hTarget : M.mem
        (IterSingleton M (k + 1) (NormTag M h i (ρ i)))
        (SingletonIterSet M (k + 1) (TagDomain M h i)) :=
      (mem_singletonIterSet M hExt (k + 1) (TagDomain M h i) _).mpr
        ⟨NormTag M h i (ρ i), htagD, rfl⟩
    constructor
    · exact hTarget
    · apply (M.mem_sUnion _ _).mpr
      let e := UPair M (TupleCodeAux M h ρ k)
        (IterSingleton M (k + 1) (NormTag M h i (ρ i)))
      refine ⟨e, ?_, ?_⟩
      · apply (mem_bInter M (ProjAux M h k i)
          (DerivedUProduct M X
            (SingletonIterSet M (k + 1) (TagDomain M h i))) e).mpr
        constructor
        · exact (mem_projAux M hExt h k ρ i hi _).mpr rfl
        · exact (mem_derivedUProduct M hExt _ _ e).mpr
            ⟨TupleCodeAux M h ρ k,
              IterSingleton M (k + 1) (NormTag M h i (ρ i)),
              hρX, hTarget, rfl⟩
      · exact (mem_upair M _ _ _).mpr (Or.inr rfl)

/-- Lower the uniform tuple-projection height, leaving the tagged values. -/
def TagProjection (h : Nat → Nat) (k i : Nat) (X : α) : α :=
  SUnionIter M (k + 1) (RaisedProjection M h k i X)

@[simp] theorem mem_tagProjection (hExt : NonemptyExtensional M)
    (h : Nat → Nat) (k i : Nat) (hi : i < k + 2)
    (X : α)
    (hX : ∀ y, M.mem y X → M.mem y (TupleSpaceAux M h k))
    (t : α) :
    M.mem t (TagProjection M h k i X) ↔
      ∃ ρ : Nat → α,
        M.mem (TupleCodeAux M h ρ k) X ∧
        t = NormTag M h i (ρ i) := by
  rw [TagProjection]
  let P : α → Prop := fun a =>
    ∃ ρ : Nat → α,
      M.mem (TupleCodeAux M h ρ k) X ∧ a = NormTag M h i (ρ i)
  have hSpec : ∀ y, M.mem y (RaisedProjection M h k i X) ↔
      ∃ a, P a ∧ y = IterSingleton M (k + 1) a := by
    intro y
    rw [mem_raisedProjection M hExt h k i hi X hX y]
    constructor
    · rintro ⟨ρ, hρ, hy⟩
      exact ⟨NormTag M h i (ρ i), ⟨ρ, hρ, rfl⟩, hy⟩
    · rintro ⟨a, ⟨ρ, hρ, ha⟩, hy⟩
      exact ⟨ρ, hρ, hy.trans (by rw [ha])⟩
  have hLower := mem_sUnionIter_of_iterSingleton_spec M (k + 1)
      (RaisedProjection M h k i X) P hSpec t
  rw [hLower]

/-! ## Remove the coordinate marker -/

/-- If `A` is a set of tagged values `{q_i,{z}}`, first union it, delete the
    marker `q_i`, and union once more. -/
def StripTags (i : Nat) (A : α) : α :=
  M.sUnion (Diff M (M.sUnion A) (M.singleton (Marker M i)))

/-- Semantic specification of `StripTags`. -/
theorem mem_stripTags_of_spec (hExt : NonemptyExtensional M)
    (h : Nat → Nat) (i : Nat) (A : α) (P : α → Prop)
    (hA : ∀ t, M.mem t A ↔
      ∃ a, P a ∧ t = NormTag M h i a)
    (z : α) :
    M.mem z (StripTags M i A) ↔
      ∃ a, P a ∧ z = IterSingleton M (h i) a := by
  rw [StripTags, M.mem_sUnion]
  constructor
  · rintro ⟨s, hsDiff, hzs⟩
    rcases (mem_diff M (M.sUnion A) (M.singleton (Marker M i)) s).mp hsDiff with
      ⟨hsUnion, hsNotMarker⟩
    rcases (M.mem_sUnion A s).mp hsUnion with ⟨t, htA, hst⟩
    rcases (hA t).mp htA with ⟨a, hPa, hta⟩
    have hsEnds : s = Marker M i ∨
        s = M.singleton (IterSingleton M (h i) a) := by
      rw [hta, NormTag, TagVal, mem_upair] at hst
      exact hst
    rcases hsEnds with hsm | hss
    · have : M.mem s (M.singleton (Marker M i)) := by
        rw [hsm]
        exact (M.mem_singleton _ _).mpr rfl
      exact False.elim (hsNotMarker this)
    · have hz : z = IterSingleton M (h i) a := by
        rw [hss, M.mem_singleton] at hzs
        exact hzs
      exact ⟨a, hPa, hz⟩
  · rintro ⟨a, hPa, rfl⟩
    let s := M.singleton (IterSingleton M (h i) a)
    refine ⟨s, ?_, ?_⟩
    · apply (mem_diff M (M.sUnion A) (M.singleton (Marker M i)) s).mpr
      constructor
      · apply (M.mem_sUnion A s).mpr
        refine ⟨NormTag M h i a, (hA _).mpr ⟨a, hPa, rfl⟩, ?_⟩
        rw [NormTag, TagVal, mem_upair]
        exact Or.inr rfl
      · intro hsMarker
        have hsEq : s = Marker M i :=
          (M.mem_singleton (Marker M i) s).mp hsMarker
        exact marker_ne_singleton M hExt i (IterSingleton M (h i) a)
          hsEq.symm
    · exact (M.mem_singleton _ _).mpr rfl

/-! ## The direct comprehension object -/

/-- The tagged projection of the satisfying parameter slice. -/
def SliceTags (h : Nat → Nat) (k skip : Nat)
    (φ : Formula) (p : Nat → α) : α :=
  TagProjection M h k skip (Slice M h k skip φ p)

/-- Remove the coordinate marker but keep the stratification-height singletons. -/
def RaisedComprehension (h : Nat → Nat) (k skip : Nat)
    (φ : Formula) (p : Nat → α) : α :=
  StripTags M skip (SliceTags M h k skip φ p)

/-- The actual unraised comprehension set. -/
def Comprehension (h : Nat → Nat) (k skip : Nat)
    (φ : Formula) (p : Nat → α) : α :=
  SUnionIter M (h skip) (RaisedComprehension M h k skip φ p)

@[simp] theorem mem_raisedComprehension (hExt : NonemptyExtensional M)
    (h : Nat → Nat) (k skip : Nat) (hskip : skip < k + 2)
    (φ : Formula) (p : Nat → α)
    (hVars : VarsLt (k + 2) φ)
    (hStrat : Stratified h φ)
    (z : α) :
    M.mem z (RaisedComprehension M h k skip φ p) ↔
      ∃ a, Eval M φ (Update p skip a) ∧
        z = IterSingleton M (h skip) a := by
  rw [RaisedComprehension]
  let P : α → Prop := fun a => Eval M φ (Update p skip a)
  apply mem_stripTags_of_spec M hExt h skip (SliceTags M h k skip φ p) P
  intro t
  rw [SliceTags, mem_tagProjection M hExt h k skip hskip
    (Slice M h k skip φ p)]
  · constructor
    · rintro ⟨ρ, hρSlice, ht⟩
      refine ⟨ρ skip, ?_, ht⟩
      exact (slice_value_iff M hExt h k skip φ p hVars hStrat (ρ skip)).mp
        ⟨ρ, hρSlice, rfl⟩
    · rintro ⟨a, hEval, ht⟩
      rcases (slice_value_iff M hExt h k skip φ p hVars hStrat a).mpr hEval with
        ⟨ρ, hρSlice, hρa⟩
      refine ⟨ρ, hρSlice, ?_⟩
      rw [hρa]
      exact ht
  · intro y hy
    exact compile_subset_tupleSpace M hExt h k φ
      ((mem_bInter M _ _ y).mp hy |>.1)

/-- **Direct stratified comprehension theorem.**

For a formula whose variables are among `0,...,k+1`, a reverse-height
stratification `h`, a distinguished variable `skip`, and parameters supplied by
`p`, the explicitly constructed set `Comprehension` contains exactly the
values satisfying the formula after updating that coordinate.
-/
theorem mem_comprehension (hExt : NonemptyExtensional M)
    (h : Nat → Nat) (k skip : Nat) (hskip : skip < k + 2)
    (φ : Formula) (p : Nat → α)
    (hVars : VarsLt (k + 2) φ)
    (hStrat : Stratified h φ)
    (a : α) :
    M.mem a (Comprehension M h k skip φ p) ↔
      Eval M φ (Update p skip a) := by
  rw [Comprehension]
  let P : α → Prop := fun a => Eval M φ (Update p skip a)
  apply mem_sUnionIter_of_iterSingleton_spec M (h skip)
    (RaisedComprehension M h k skip φ p) P
  intro z
  rw [mem_raisedComprehension M hExt h k skip hskip φ p hVars hStrat z]

/-- Existence-form endpoint, convenient for applications. -/
theorem direct_stratified_comprehension (hExt : NonemptyExtensional M)
    (h : Nat → Nat) (k skip : Nat) (hskip : skip < k + 2)
    (φ : Formula) (p : Nat → α)
    (hVars : VarsLt (k + 2) φ)
    (hStrat : Stratified h φ) :
    ∃ A : α, ∀ a : α,
      M.mem a A ↔ Eval M φ (Update p skip a) := by
  refine ⟨Comprehension M h k skip φ p, ?_⟩
  intro a
  exact mem_comprehension M hExt h k skip hskip φ p hVars hStrat a

end DirectComprehension


==> anc/direct/DirectEndpoint.lean <==
import DirectStratification

#check DirectUnorderedCore.mem_uLift
#check DirectCompiler.compile_correct
#check DirectComprehension.direct_stratified_comprehension
#check DirectStratification.direct_comprehension_from_forward_stratification

#print axioms DirectStratification.direct_comprehension_from_forward_stratification


==> anc/direct/DirectStratification.lean <==
import DirectComprehension

/-!
# Bridge from ordinary type stratification to the native reverse-height compiler

The direct compiler uses heights because a variable at lower NF type must be
raised by more singleton operations.  This file starts with the conventional
forward typing rule

    x_i ∈ x_j  ==>  type(i) + 1 = type(j)

and computes a finite reverse-height assignment by subtracting each occurring
type from the maximum type among the finitely many available variable slots.
-/

universe u

namespace DirectStratification

open FiveAxiomBasis
open DirectCompiler
open DirectComprehension

variable {α : Type u} (M : Basis α)

/-- Conventional (forward) natural-number stratification. -/
def ForwardStratified (ty : Nat → Nat) : Formula → Prop
  | .eq i j => ty i = ty j
  | .mem i j => ty j = ty i + 1
  | .neg φ => ForwardStratified ty φ
  | .conj φ ψ => ForwardStratified ty φ ∧ ForwardStratified ty ψ
  | .ex _ φ => ForwardStratified ty φ

/-- Maximum assigned type among the first `n` variable slots. -/
def MaxType (ty : Nat → Nat) : Nat → Nat
  | 0 => 0
  | n + 1 => Nat.max (MaxType ty n) (ty n)

 theorem type_le_maxType (ty : Nat → Nat) {n i : Nat} (hi : i < n) :
    ty i ≤ MaxType ty n := by
  induction n with
  | zero =>
      exact False.elim (Nat.not_lt_zero i hi)
  | succ n ih =>
      rw [MaxType]
      have hle : i ≤ n := Nat.le_of_lt_succ (by simpa using hi)
      by_cases hin : i = n
      · subst i
        exact Nat.le_max_right _ _
      · have hlt : i < n := Nat.lt_of_le_of_ne hle hin
        exact Nat.le_trans (ih hlt) (Nat.le_max_left _ _)

/-- Reverse height associated with a conventional type assignment on `n`
    finite variable slots. -/
def ReverseHeight (ty : Nat → Nat) (n i : Nat) : Nat :=
  MaxType ty n - ty i

 theorem reverse_mem_step (ty : Nat → Nat) (N i j : Nat)
    (hi : ty i ≤ N) (hj : ty j ≤ N)
    (hij : ty j = ty i + 1) :
    N - ty i = (N - ty j) + 1 := by
  apply Nat.add_right_cancel
  calc
    (N - ty i) + ty i = N := Nat.sub_add_cancel hi
    _ = (N - ty j) + ty j := (Nat.sub_add_cancel hj).symm
    _ = (N - ty j) + (ty i + 1) := by rw [hij]
    _ = ((N - ty j) + ty i) + 1 := by rw [Nat.add_assoc]
    _ = ((N - ty j) + 1) + ty i := Nat.add_right_comm _ _ _

/-- Every conventional stratification of a formula over the first `n` slots
    yields the reverse-height stratification required by the direct compiler. -/
theorem forward_to_reverse (ty : Nat → Nat) (n : Nat) (φ : Formula)
    (hVars : VarsLt n φ)
    (hForward : ForwardStratified ty φ) :
    Stratified (ReverseHeight ty n) φ := by
  induction φ with
  | eq i j =>
      rcases hVars with ⟨hi, hj⟩
      rw [Stratified, ReverseHeight, ReverseHeight, hForward]
  | mem i j =>
      rcases hVars with ⟨hi, hj⟩
      rw [Stratified, ReverseHeight, ReverseHeight]
      exact reverse_mem_step ty (MaxType ty n) i j
        (type_le_maxType ty hi) (type_le_maxType ty hj) hForward
  | neg φ ih =>
      exact ih hVars hForward
  | conj φ ψ ihφ ihψ =>
      rcases hVars with ⟨hvφ, hvψ⟩
      rcases hForward with ⟨hsφ, hsψ⟩
      exact ⟨ihφ hvφ hsφ, ihψ hvψ hsψ⟩
  | ex i φ ih =>
      exact ih hVars.2 hForward

/-- **Endpoint in the conventional stratification language.**

Every conventionally stratified formula with variables among `0,...,k+1`
has its one-variable comprehension set, with the other coordinates supplied as
parameters by `p`. -/
theorem direct_comprehension_from_forward_stratification
    (hExt : NonemptyExtensional M)
    (ty : Nat → Nat) (k skip : Nat) (hskip : skip < k + 2)
    (φ : Formula) (p : Nat → α)
    (hVars : VarsLt (k + 2) φ)
    (hForward : ForwardStratified ty φ) :
    ∃ A : α, ∀ a : α,
      M.mem a A ↔ Eval M φ (Update p skip a) := by
  let h : Nat → Nat := ReverseHeight ty (k + 2)
  have hStrat : Stratified h φ := by
    exact forward_to_reverse ty (k + 2) φ hVars hForward
  exact direct_stratified_comprehension M hExt h k skip hskip φ p hVars hStrat

end DirectStratification


==> anc/direct/DirectTags.lean <==
import DirectUnorderedCore

/-!
# Tagged unordered coordinates

This file turns the symmetric unordered calculus into a typed/directed one by
attaching a distinct non-singleton marker to every syntactic coordinate.
No ordered pair is introduced.
-/

universe u

namespace DirectTags

open FiveAxiomBasis
open DirectUnorderedCore

variable {α : Type u} (M : Basis α)

/-! ## Coordinate markers -/

/-- A non-singleton marker unique to coordinate `i`.
    `{tower 0, tower (i+1)}` is always an exact doubleton. -/
def Marker (i : Nat) : α :=
  UPair M (SingletonTower M 0) (SingletonTower M (i + 1))

 theorem marker_endpoints_ne (i : Nat) :
    SingletonTower M 0 ≠ SingletonTower M (i + 1) := by
  exact tower_zero_ne_succ M i

 theorem marker_two (hExt : NonemptyExtensional M) (i : Nat) :
    M.mem (Marker M i) (FregeTwo M) := by
  rw [Marker, mem_fregeTwo_upair_iff M hExt]
  exact marker_endpoints_ne M i

 theorem marker_not_one (hExt : NonemptyExtensional M) (i : Nat) :
    ¬ M.mem (Marker M i) (FregeOne M) := by
  intro hOne
  exact fregeOne_fregeTwo_disjoint M hExt hOne (marker_two M hExt i)

 theorem marker_ne_singleton (hExt : NonemptyExtensional M) (i : Nat) (a : α) :
    Marker M i ≠ M.singleton a := by
  intro h
  apply marker_not_one M hExt i
  rw [h]
  exact (mem_fregeOne M hExt (M.singleton a)).mpr ⟨a, rfl⟩

 theorem marker_injective (hExt : NonemptyExtensional M) {i j : Nat}
    (h : Marker M i = Marker M j) : i = j := by
  rw [Marker, Marker, upair_eq_upair_iff M hExt] at h
  rcases h with h | h
  · have hij : i + 1 = j + 1 := tower_injective M h.2
    exact Nat.add_right_cancel hij
  · exact False.elim (tower_zero_ne_succ M j h.1)

 theorem marker_ne (hExt : NonemptyExtensional M) {i j : Nat} (hij : i ≠ j) :
    Marker M i ≠ Marker M j := by
  intro h
  exact hij (marker_injective M hExt h)

/-! ## Tagged normalized values -/

/-- The tag of a normalized value `z` in syntactic coordinate `i`. -/
def TagVal (i : Nat) (z : α) : α :=
  UPair M (Marker M i) (M.singleton z)

 theorem tagVal_two (hExt : NonemptyExtensional M) (i : Nat) (z : α) :
    M.mem (TagVal M i z) (FregeTwo M) := by
  rw [TagVal, mem_fregeTwo_upair_iff M hExt]
  exact marker_ne_singleton M hExt i z

 theorem tagVal_eq_iff (hExt : NonemptyExtensional M)
    (i j : Nat) (z w : α) :
    TagVal M i z = TagVal M j w ↔ i = j ∧ z = w := by
  rw [TagVal, TagVal, upair_eq_upair_iff M hExt]
  constructor
  · intro h
    rcases h with h | h
    · exact ⟨marker_injective M hExt h.1,
        singleton_injective_basic M h.2⟩
    · exact False.elim (marker_ne_singleton M hExt i w h.1)
  · rintro ⟨rfl, rfl⟩
    exact Or.inl ⟨rfl, rfl⟩

 theorem tagVal_ne_of_index_ne (hExt : NonemptyExtensional M)
    {i j : Nat} (hij : i ≠ j) (z w : α) :
    TagVal M i z ≠ TagVal M j w := by
  intro h
  exact hij ((tagVal_eq_iff M hExt i j z w).mp h |>.1)

/-- All `k`-fold singleton normal forms. -/
def NormSet (k : Nat) : α := SingletonIterSet M k (Univ M)

@[simp] theorem mem_normSet (hExt : NonemptyExtensional M) (k : Nat) (y : α) :
    M.mem y (NormSet M k) ↔ ∃ a, y = IterSingleton M k a := by
  rw [NormSet, mem_singletonIterSet M hExt]
  constructor
  · rintro ⟨a, -, hy⟩
    exact ⟨a, hy⟩
  · rintro ⟨a, hy⟩
    exact ⟨a, mem_univ M a, hy⟩

theorem normSet_succ_one (hExt : NonemptyExtensional M)
    (k : Nat) {y : α} (hy : M.mem y (NormSet M (k + 1))) :
    M.mem y (FregeOne M) := by
  rcases (mem_normSet M hExt (k + 1) y).mp hy with ⟨a, rfl⟩
  exact iterSingleton_succ_mem_fregeOne M hExt k a

/-- Normalized/tagged value of an original object `a`. -/
def NormTag (h : Nat → Nat) (i : Nat) (a : α) : α :=
  TagVal M i (IterSingleton M (h i) a)

theorem normTag_eq_iff (hExt : NonemptyExtensional M)
    (h : Nat → Nat) (i j : Nat) (a b : α) :
    NormTag M h i a = NormTag M h j b ↔ i = j ∧ a = b := by
  rw [NormTag, NormTag, tagVal_eq_iff M hExt]
  constructor
  · rintro ⟨hij, hnorm⟩
    subst j
    exact ⟨rfl, iterSingleton_injective M (h i) hnorm⟩
  · rintro ⟨rfl, rfl⟩
    exact ⟨rfl, rfl⟩

/-- Set of all legal tagged values in coordinate `i`. -/
def TagDomain (h : Nat → Nat) (i : Nat) : α :=
  DerivedUProduct M
    (M.singleton (Marker M i))
    (NormSet M (h i + 1))

@[simp] theorem mem_tagDomain (hExt : NonemptyExtensional M)
    (h : Nat → Nat) (i : Nat) (y : α) :
    M.mem y (TagDomain M h i) ↔
      ∃ a, y = NormTag M h i a := by
  rw [TagDomain, mem_derivedUProduct M hExt]
  constructor
  · rintro ⟨p, q, hp, hq, hy⟩
    have hpMarker : p = Marker M i :=
      (M.mem_singleton (Marker M i) p).mp hp
    rcases (mem_normSet M hExt (h i + 1) q).mp hq with ⟨a, hqa⟩
    refine ⟨a, ?_⟩
    rw [hy, hpMarker, hqa, NormTag, TagVal]
    rfl
  · rintro ⟨a, rfl⟩
    refine ⟨Marker M i, IterSingleton M (h i + 1) a, ?_, ?_, ?_⟩
    · exact (M.mem_singleton (Marker M i) (Marker M i)).mpr rfl
    · exact (mem_normSet M hExt (h i + 1) _).mpr ⟨a, rfl⟩
    · rw [NormTag, TagVal, IterSingleton]

 theorem normTag_mem_domain (hExt : NonemptyExtensional M)
    (h : Nat → Nat) (i : Nat) (a : α) :
    M.mem (NormTag M h i a) (TagDomain M h i) :=
  (mem_tagDomain M hExt h i _).mpr ⟨a, rfl⟩

 theorem tagDomain_two (hExt : NonemptyExtensional M)
    (h : Nat → Nat) (i : Nat) {y : α}
    (hy : M.mem y (TagDomain M h i)) :
    M.mem y (FregeTwo M) := by
  rcases (mem_tagDomain M hExt h i y).mp hy with ⟨a, rfl⟩
  exact tagVal_two M hExt i (IterSingleton M (h i) a)

 theorem tagDomains_disjoint (hExt : NonemptyExtensional M)
    (h : Nat → Nat) {i j : Nat} (hij : i ≠ j) {y : α}
    (hi : M.mem y (TagDomain M h i)) (hj : M.mem y (TagDomain M h j)) : False := by
  rcases (mem_tagDomain M hExt h i y).mp hi with ⟨a, hya⟩
  rcases (mem_tagDomain M hExt h j y).mp hj with ⟨b, hyb⟩
  have hEq : NormTag M h i a = NormTag M h j b := hya.symm.trans hyb
  exact hij ((tagVal_eq_iff M hExt i j
    (IterSingleton M (h i) a) (IterSingleton M (h j) b)).mp hEq |>.1)

/-! ## Equality as intersection of differently tagged values -/

 theorem intersects_tagVals_of_ne (hExt : NonemptyExtensional M)
    {i j : Nat} (hij : i ≠ j) (z w : α) :
    Intersects M (TagVal M i z) (TagVal M j w) ↔ z = w := by
  constructor
  · rintro ⟨x, hxi, hxj⟩
    rw [TagVal, mem_upair] at hxi hxj
    rcases hxi with hmi | hzi <;> rcases hxj with hmj | hwj
    · exact False.elim (hij (marker_injective M hExt (hmi.symm.trans hmj)))
    · exact False.elim
        (marker_ne_singleton M hExt i w (hmi.symm.trans hwj))
    · exact False.elim
        (marker_ne_singleton M hExt j z (hmj.symm.trans hzi))
    · have hSingles : M.singleton z = M.singleton w := hzi.symm.trans hwj
      exact singleton_injective_basic M hSingles
  · intro hzw
    subst w
    exact ⟨M.singleton z,
      (mem_upair M (Marker M i) (M.singleton z) (M.singleton z)).mpr (Or.inr rfl),
      (mem_upair M (Marker M j) (M.singleton z) (M.singleton z)).mpr (Or.inr rfl)⟩

/-- Relation representing equality between two tagged coordinate domains. -/
def EqTagRel (h : Nat → Nat) (i j : Nat) : α :=
  BInter M
    (DerivedUProduct M (TagDomain M h i) (TagDomain M h j))
    M.interRel

 theorem mem_eqTagRel_on_assignment (hExt : NonemptyExtensional M)
    (h : Nat → Nat) (ρ : Nat → α) (i j : Nat)
    (hType : h i = h j) :
    M.mem (UPair M (NormTag M h i (ρ i)) (NormTag M h j (ρ j)))
      (EqTagRel M h i j) ↔ ρ i = ρ j := by
  rw [EqTagRel, mem_bInter, mem_interRel_upair M hExt]
  have hProd : M.mem
      (UPair M (NormTag M h i (ρ i)) (NormTag M h j (ρ j)))
      (DerivedUProduct M (TagDomain M h i) (TagDomain M h j)) :=
    (mem_derivedUProduct M hExt _ _ _).mpr
      ⟨NormTag M h i (ρ i), NormTag M h j (ρ j),
        normTag_mem_domain M hExt h i (ρ i),
        normTag_mem_domain M hExt h j (ρ j), rfl⟩
  constructor
  · rintro ⟨-, hInter⟩
    by_cases hij : i = j
    · simpa [hij]
    · have hNorm := (intersects_tagVals_of_ne M hExt hij
        (IterSingleton M (h i) (ρ i))
        (IterSingleton M (h j) (ρ j))).mp hInter
      apply iterSingleton_injective M (h i)
      simpa [hType] using hNorm
  · intro hρ
    constructor
    · exact hProd
    · by_cases hij : i = j
      · subst j
        exact ⟨Marker M i,
          (mem_upair M _ _ _).mpr (Or.inl rfl),
          (mem_upair M _ _ _).mpr (Or.inl rfl)⟩
      · apply (intersects_tagVals_of_ne M hExt hij
          (IterSingleton M (h i) (ρ i))
          (IterSingleton M (h j) (ρ j))).mpr
        rw [hType, hρ]

/-! ## Decoding tagged values -/

/-- Relates a tag `d_i(z)` to the double singleton `{{z}}`. -/
def Decode (h : Nat → Nat) (i : Nat) : α :=
  BInter M
    (DerivedUProduct M
      (TagDomain M h i)
      (NormSet M (h i + 2)))
    M.interRel

theorem doubleNorm_one (hExt : NonemptyExtensional M)
    (h : Nat → Nat) (i : Nat) (a : α) :
    M.mem (IterSingleton M (h i + 2) a) (FregeOne M) := by
  have hs : h i + 2 = (h i + 1) + 1 := by rfl
  rw [hs]
  exact iterSingleton_succ_mem_fregeOne M hExt (h i + 1) a

 theorem normTag_ne_doubleNorm (hExt : NonemptyExtensional M)
    (h : Nat → Nat) (i : Nat) (a b : α) :
    NormTag M h i a ≠ IterSingleton M (h i + 2) b := by
  intro hEq
  have hTagTwo := tagVal_two M hExt i (IterSingleton M (h i) a)
  have hRightOne : M.mem (IterSingleton M (h i + 2) b) (FregeOne M) := by
    have hs : h i + 2 = (h i + 1) + 1 := by rfl
    rw [hs]
    exact iterSingleton_succ_mem_fregeOne M hExt (h i + 1) b
  change M.mem (NormTag M h i a) (FregeTwo M) at hTagTwo
  rw [hEq] at hTagTwo
  exact fregeOne_fregeTwo_disjoint M hExt hRightOne hTagTwo

 theorem mem_decode_left (hExt : NonemptyExtensional M)
    (h : Nat → Nat) (i : Nat) (a x : α) :
    M.mem (UPair M (NormTag M h i a) x) (Decode M h i) ↔
      x = IterSingleton M (h i + 2) a := by
  rw [Decode, mem_bInter, mem_derivedUProduct M hExt,
    mem_interRel_upair M hExt]
  constructor
  · rintro ⟨⟨p, q, hpD, hqN, hPair⟩, hInter⟩
    have hxN : M.mem x (NormSet M (h i + 2)) := by
      rcases (upair_eq_upair_iff M hExt
        (NormTag M h i a) x p q).mp hPair with hs | hs
      · simpa [hs.2] using hqN
      · have hTagN : M.mem (NormTag M h i a) (NormSet M (h i + 2)) := by
          simpa [hs.1] using hqN
        rcases (mem_normSet M hExt (h i + 2) _).mp hTagN with ⟨c, hc⟩
        have hTagOne : M.mem (NormTag M h i a) (FregeOne M) := by
          rw [hc]
          have hsuc : h i + 2 = (h i + 1) + 1 := by rfl
          rw [hsuc]
          exact iterSingleton_succ_mem_fregeOne M hExt (h i + 1) c
        exact False.elim (fregeOne_fregeTwo_disjoint M hExt hTagOne
          (tagVal_two M hExt i (IterSingleton M (h i) a)))
    rcases (mem_normSet M hExt (h i + 2) x).mp hxN with ⟨b, hxb⟩
    rw [hxb] at hInter
    rcases hInter with ⟨z, hzTag, hzDouble⟩
    have hsuc : h i + 2 = (h i + 1) + 1 := by rfl
    rw [hsuc, IterSingleton, M.mem_singleton] at hzDouble
    rw [NormTag, TagVal, mem_upair] at hzTag
    rcases hzTag with hzMarker | hzValue
    · have hMarkerEq : Marker M i = IterSingleton M (h i + 1) b :=
        hzMarker.symm.trans hzDouble
      apply False.elim
      apply marker_not_one M hExt i
      rw [hMarkerEq]
      exact iterSingleton_succ_mem_fregeOne M hExt (h i) b
    · have hValueEq :
          M.singleton (IterSingleton M (h i) a) =
            IterSingleton M (h i + 1) b := hzValue.symm.trans hzDouble
      rw [IterSingleton] at hValueEq
      have hNormEq : IterSingleton M (h i) a = IterSingleton M (h i) b :=
        singleton_injective_basic M hValueEq
      have hab : a = b := iterSingleton_injective M (h i) hNormEq
      rw [hxb, hab]
  · intro hxa
    subst x
    constructor
    · exact ⟨NormTag M h i a, IterSingleton M (h i + 2) a,
        normTag_mem_domain M hExt h i a,
        (mem_normSet M hExt (h i + 2) _).mpr ⟨a, rfl⟩,
        rfl⟩
    · rw [NormTag, TagVal]
      have hsuc : h i + 2 = (h i + 1) + 1 := by rfl
      rw [hsuc, IterSingleton]
      refine ⟨IterSingleton M (h i + 1) a, ?_, ?_⟩
      · rw [mem_upair]
        right
        rfl
      · exact (M.mem_singleton _ _).mpr rfl

theorem mem_decode (hExt : NonemptyExtensional M)
    (h : Nat → Nat) (i : Nat) (y : α) :
    M.mem y (Decode M h i) ↔
      ∃ a, y = UPair M (NormTag M h i a)
                         (IterSingleton M (h i + 2) a) := by
  constructor
  · intro hy
    have hProd := (mem_bInter M
      (DerivedUProduct M (TagDomain M h i) (NormSet M (h i + 2)))
      M.interRel y).mp (by simpa [Decode] using hy) |>.1
    rcases (mem_derivedUProduct M hExt _ _ y).mp hProd with
      ⟨p, q, hp, hq, hyPair⟩
    rcases (mem_tagDomain M hExt h i p).mp hp with ⟨a, hpa⟩
    rw [hpa] at hyPair
    have hDecodeQuery :
        M.mem (UPair M (NormTag M h i a) q) (Decode M h i) := by
      rw [← hyPair]
      exact hy
    have hqEq := (mem_decode_left M hExt h i a q).mp hDecodeQuery
    exact ⟨a, by rw [hyPair, hqEq]⟩
  · rintro ⟨a, rfl⟩
    exact (mem_decode_left M hExt h i a _).mpr rfl

/-! ## Transport of an unordered relation into two tagged coordinate sorts -/

/-- Transport a relation on normalized values to tagged coordinates `i,j`. -/
def TagTransport (h : Nat → Nat) (i j : Nat) (R : α) : α :=
  BInter M
    (M.ucomp
      (M.ucomp (Decode M h i) (ULiftIter M 2 R))
      (Decode M h j))
    (DerivedUProduct M (TagDomain M h i) (TagDomain M h j))

 theorem mem_tagTransport (hExt : NonemptyExtensional M)
    (h : Nat → Nat) {i j : Nat} (hij : i ≠ j)
    (R : α) (a b : α) :
    M.mem (UPair M (NormTag M h i a) (NormTag M h j b))
      (TagTransport M h i j R) ↔
    M.mem (UPair M (IterSingleton M (h i) a)
                   (IterSingleton M (h j) b)) R := by
  rw [TagTransport, mem_bInter]
  have hProd : M.mem
      (UPair M (NormTag M h i a) (NormTag M h j b))
      (DerivedUProduct M (TagDomain M h i) (TagDomain M h j)) :=
    (mem_derivedUProduct M hExt _ _ _).mpr
      ⟨NormTag M h i a, NormTag M h j b,
        normTag_mem_domain M hExt h i a,
        normTag_mem_domain M hExt h j b, rfl⟩
  constructor
  · rintro ⟨hComp, -⟩
    rcases (mem_ucomp_canonical M hExt
        (M.ucomp (Decode M h i) (ULiftIter M 2 R))
        (Decode M h j)
        (UPair M (NormTag M h i a) (NormTag M h j b))).mp hComp with
      ⟨u, v, w, hOut, hInner, hDecJ⟩

    rcases (mem_decode M hExt h j (UPair M v w)).mp hDecJ with
      ⟨c, hDecEq⟩
    have hDecEnds := (upair_eq_upair_iff M hExt
      v w (NormTag M h j c) (IterSingleton M (h j + 2) c)).mp hDecEq

    have hOutEnds := (upair_eq_upair_iff M hExt
      (NormTag M h i a) (NormTag M h j b) u w).mp hOut

    have hwTwo : M.mem w (FregeTwo M) := by
      rcases hOutEnds with hs | hs
      · rw [← hs.2]
        exact tagVal_two M hExt j (IterSingleton M (h j) b)
      · rw [← hs.1]
        exact tagVal_two M hExt i (IterSingleton M (h i) a)

    have hvc_wc :
        v = IterSingleton M (h j + 2) c ∧ w = NormTag M h j c := by
      rcases hDecEnds with hs | hs
      · have hwOne : M.mem w (FregeOne M) := by
          rw [hs.2]
          exact doubleNorm_one M hExt h j c
        exact False.elim
          (fregeOne_fregeTwo_disjoint M hExt hwOne hwTwo)
      · exact ⟨hs.1, hs.2⟩

    have hu : u = NormTag M h i a := by
      rcases hOutEnds with hs | hs
      · exact hs.1.symm
      · have hBad : NormTag M h i a = NormTag M h j c :=
          hs.1.trans hvc_wc.2
        exact False.elim (hij ((normTag_eq_iff M hExt h i j a c).mp hBad |>.1))

    have hbc : b = c := by
      rcases hOutEnds with hs | hs
      · have hEq : NormTag M h j b = NormTag M h j c :=
          hs.2.trans hvc_wc.2
        exact (normTag_eq_iff M hExt h j j b c).mp hEq |>.2
      · have hBad : NormTag M h i a = NormTag M h j c :=
          hs.1.trans hvc_wc.2
        exact False.elim (hij ((normTag_eq_iff M hExt h i j a c).mp hBad |>.1))

    have hw : w = NormTag M h j b := by
      rw [hvc_wc.2, ← hbc]
    have hv : v = IterSingleton M (h j + 2) b := by
      rw [hvc_wc.1, ← hbc]
    rw [hu, hv] at hInner

    rcases (mem_ucomp_canonical M hExt
        (Decode M h i) (ULiftIter M 2 R)
        (UPair M (NormTag M h i a) (IterSingleton M (h j + 2) b))).mp hInner with
      ⟨p, q, r, hOut2, hDecI, hLift⟩

    rcases (mem_decode M hExt h i (UPair M p q)).mp hDecI with
      ⟨d, hDecIEq⟩
    have hDecIEnds := (upair_eq_upair_iff M hExt
      p q (NormTag M h i d) (IterSingleton M (h i + 2) d)).mp hDecIEq

    rcases (mem_uLiftIter_succ M hExt 1 R (UPair M q r)).mp hLift with
      ⟨x, z, hxzR, hLiftEq⟩
    have hLiftEndsOne :
        M.mem q (FregeOne M) ∧ M.mem r (FregeOne M) := by
      have hEq := (upair_eq_upair_iff M hExt q r
        (IterSingleton M 2 x) (IterSingleton M 2 z)).mp hLiftEq
      rcases hEq with hs | hs
      · constructor
        · rw [hs.1]
          exact iterSingleton_succ_mem_fregeOne M hExt 1 x
        · rw [hs.2]
          exact iterSingleton_succ_mem_fregeOne M hExt 1 z
      · constructor
        · rw [hs.1]
          exact iterSingleton_succ_mem_fregeOne M hExt 1 z
        · rw [hs.2]
          exact iterSingleton_succ_mem_fregeOne M hExt 1 x

    have hOut2Ends := (upair_eq_upair_iff M hExt
      (NormTag M h i a) (IterSingleton M (h j + 2) b) p r).mp hOut2

    have hp : p = NormTag M h i a := by
      rcases hOut2Ends with hs | hs
      · exact hs.1.symm
      · have hrTwo : M.mem r (FregeTwo M) := by
          rw [← hs.1]
          exact tagVal_two M hExt i (IterSingleton M (h i) a)
        exact False.elim
          (fregeOne_fregeTwo_disjoint M hExt hLiftEndsOne.2 hrTwo)

    have hr : r = IterSingleton M (h j + 2) b := by
      rcases hOut2Ends with hs | hs
      · exact hs.2.symm
      · have hrTwo : M.mem r (FregeTwo M) := by
          rw [← hs.1]
          exact tagVal_two M hExt i (IterSingleton M (h i) a)
        exact False.elim
          (fregeOne_fregeTwo_disjoint M hExt hLiftEndsOne.2 hrTwo)

    rw [hp] at hDecI
    have hq : q = IterSingleton M (h i + 2) a :=
      (mem_decode_left M hExt h i a q).mp hDecI
    rw [hq, hr] at hLift
    exact (mem_uLiftIter_upair M hExt 2 R
      (IterSingleton M (h i) a) (IterSingleton M (h j) b)).mp
      (by simpa [IterSingleton] using hLift)

  · intro hR
    constructor
    · apply (mem_ucomp_canonical M hExt
        (M.ucomp (Decode M h i) (ULiftIter M 2 R))
        (Decode M h j) _).mpr
      refine ⟨NormTag M h i a, IterSingleton M (h j + 2) b,
        NormTag M h j b, rfl, ?_, ?_⟩
      · apply (mem_ucomp_canonical M hExt
          (Decode M h i) (ULiftIter M 2 R) _).mpr
        refine ⟨NormTag M h i a, IterSingleton M (h i + 2) a,
          IterSingleton M (h j + 2) b, rfl, ?_, ?_⟩
        · exact (mem_decode_left M hExt h i a _).mpr rfl
        · have hLift := (mem_uLiftIter_upair M hExt 2 R
            (IterSingleton M (h i) a) (IterSingleton M (h j) b)).mpr hR
          simpa [IterSingleton] using hLift
      · have hDec := (mem_decode_left M hExt h j b
          (IterSingleton M (h j + 2) b)).mpr rfl
        rw [upair_comm M hExt]
        exact hDec
    · exact hProd

end DirectTags


==> anc/direct/DirectTuples.lean <==
import DirectTags

/-!
# Native unordered assignment tuples and projections

An arity parameter `k` represents `k+2` syntactic coordinates.  This avoids
special cases for nullary and unary assignment spaces: a dummy coordinate can
always be added to a finite formula.
-/

universe u

namespace DirectTuples

open FiveAxiomBasis
open DirectUnorderedCore
open DirectTags

variable {α : Type u} (M : Basis α)

 theorem lt_two_cases (i : Nat) (hi : i < 2) : i = 0 ∨ i = 1 := by
  cases i with
  | zero => exact Or.inl rfl
  | succ i =>
      cases i with
      | zero => exact Or.inr rfl
      | succ i =>
          have h1 : Nat.succ i < 1 := Nat.lt_of_succ_lt_succ hi
          have h0 : i < 0 := Nat.lt_of_succ_lt_succ h1
          exact False.elim (Nat.not_lt_zero i h0)

/-- `k` means an assignment of arity `k+2`. -/
def Arity (k : Nat) : Nat := k + 2

/-- Canonical code of an assignment. -/
def TupleCodeAux (h : Nat → Nat) (ρ : Nat → α) : Nat → α
  | 0 => UPair M (NormTag M h 0 (ρ 0)) (NormTag M h 1 (ρ 1))
  | k + 1 =>
      UPair M
        (TupleCodeAux h ρ k)
        (IterSingleton M (k + 1) (NormTag M h (k + 2) (ρ (k + 2))))

/-- Set of all canonical assignment codes of arity `k+2`. -/
def TupleSpaceAux (h : Nat → Nat) : Nat → α
  | 0 => DerivedUProduct M (TagDomain M h 0) (TagDomain M h 1)
  | k + 1 =>
      DerivedUProduct M
        (TupleSpaceAux h k)
        (SingletonIterSet M (k + 1) (TagDomain M h (k + 2)))

 theorem tupleCodeAux_congr (hExt : NonemptyExtensional M)
    (h : Nat → Nat) (k : Nat) (ρ σ : Nat → α)
    (hρσ : ∀ i, i < k + 2 → ρ i = σ i) :
    TupleCodeAux M h ρ k = TupleCodeAux M h σ k := by
  induction k with
  | zero =>
      have h0 : ρ 0 = σ 0 := hρσ 0 (by decide)
      have h1 : ρ 1 = σ 1 := hρσ 1 (by decide)
      simp [TupleCodeAux, h0, h1]
  | succ k ih =>
      have hOld : ∀ i, i < k + 2 → ρ i = σ i := by
        intro i hi
        apply hρσ i
        exact Nat.lt_trans hi (by
          have hs : k + 2 < (k + 1) + 2 := by
            simpa using Nat.lt_succ_self (k + 2)
          exact hs)
      have hNew : ρ (k + 2) = σ (k + 2) := by
        apply hρσ (k + 2)
        simpa using Nat.lt_succ_self (k + 2)
      simpa [TupleCodeAux, ih hOld, hNew]

 theorem tupleCodeAux_two (hExt : NonemptyExtensional M)
    (h : Nat → Nat) (ρ : Nat → α) (k : Nat) :
    M.mem (TupleCodeAux M h ρ k) (FregeTwo M) := by
  induction k with
  | zero =>
      rw [TupleCodeAux, mem_fregeTwo_upair_iff M hExt]
      intro hEq
      exact (by
        have hTag := (normTag_eq_iff M hExt h 0 1 (ρ 0) (ρ 1)).mp hEq
        exact (by decide : (0 : Nat) ≠ 1) hTag.1)
  | succ k ih =>
      rw [TupleCodeAux, mem_fregeTwo_upair_iff M hExt]
      exact ne_of_fregeTwo_fregeOne M hExt ih
        (iterSingleton_succ_mem_fregeOne M hExt k
          (NormTag M h (k + 2) (ρ (k + 2))))

@[simp] theorem mem_tupleSpaceAux (hExt : NonemptyExtensional M)
    (h : Nat → Nat) (k : Nat) (y : α) :
    M.mem y (TupleSpaceAux M h k) ↔
      ∃ ρ : Nat → α, y = TupleCodeAux M h ρ k := by
  induction k generalizing y with
  | zero =>
      rw [TupleSpaceAux, mem_derivedUProduct M hExt]
      constructor
      · rintro ⟨p, q, hp, hq, hy⟩
        rcases (mem_tagDomain M hExt h 0 p).mp hp with ⟨a, hpa⟩
        rcases (mem_tagDomain M hExt h 1 q).mp hq with ⟨b, hqb⟩
        let ρ : Nat → α := fun i => if i = 0 then a else if i = 1 then b else Empty M
        refine ⟨ρ, ?_⟩
        rw [TupleCodeAux, hy, hpa, hqb]
        simp [ρ]
      · rintro ⟨ρ, rfl⟩
        exact ⟨NormTag M h 0 (ρ 0), NormTag M h 1 (ρ 1),
          normTag_mem_domain M hExt h 0 (ρ 0),
          normTag_mem_domain M hExt h 1 (ρ 1), rfl⟩
  | succ k ih =>
      rw [TupleSpaceAux, mem_derivedUProduct M hExt]
      constructor
      · rintro ⟨p, q, hp, hq, hy⟩
        rcases (ih p).mp hp with ⟨ρ, hpρ⟩
        rcases (mem_singletonIterSet M hExt (k + 1)
          (TagDomain M h (k + 2)) q).mp hq with ⟨t, htD, hqt⟩
        rcases (mem_tagDomain M hExt h (k + 2) t).mp htD with ⟨a, hta⟩
        let σ : Nat → α := fun i => if i = k + 2 then a else ρ i
        have hOld : TupleCodeAux M h σ k = TupleCodeAux M h ρ k := by
          apply tupleCodeAux_congr M hExt h k σ ρ
          intro i hi
          simp [σ, Nat.ne_of_lt hi]
        have hNew : σ (k + 2) = a := by simp [σ]
        refine ⟨σ, ?_⟩
        rw [TupleCodeAux, hy, hpρ, hqt, hta, hOld, hNew]
      · rintro ⟨ρ, rfl⟩
        refine ⟨TupleCodeAux M h ρ k,
          IterSingleton M (k + 1) (NormTag M h (k + 2) (ρ (k + 2))),
          (ih _).mpr ⟨ρ, rfl⟩, ?_, rfl⟩
        exact (mem_singletonIterSet M hExt (k + 1)
          (TagDomain M h (k + 2)) _).mpr
          ⟨NormTag M h (k + 2) (ρ (k + 2)),
            normTag_mem_domain M hExt h (k + 2) (ρ (k + 2)), rfl⟩

 theorem tupleSpaceAux_two (hExt : NonemptyExtensional M)
    (h : Nat → Nat) (k : Nat) {y : α}
    (hy : M.mem y (TupleSpaceAux M h k)) :
    M.mem y (FregeTwo M) := by
  rcases (mem_tupleSpaceAux M hExt h k y).mp hy with ⟨ρ, rfl⟩
  exact tupleCodeAux_two M hExt h ρ k

/-! ## Parent relation -/

/-- For a `(k+3)`-coordinate tuple, link it to the singleton of its
    `(k+2)`-coordinate prefix. -/
def ParentAux (h : Nat → Nat) (k : Nat) : α :=
  BInter M
    (DerivedUProduct M
      (TupleSpaceAux M h (k + 1))
      (SingletonIterSet M 1 (TupleSpaceAux M h k)))
    M.interRel

 theorem mem_parentAux_left (hExt : NonemptyExtensional M)
    (h : Nat → Nat) (k : Nat) (ρ : Nat → α) (x : α) :
    M.mem (UPair M (TupleCodeAux M h ρ (k + 1)) x)
      (ParentAux M h k) ↔
      x = M.singleton (TupleCodeAux M h ρ k) := by
  rw [ParentAux, mem_bInter, mem_derivedUProduct M hExt,
    mem_interRel_upair M hExt]
  constructor
  · rintro ⟨⟨p, q, hp, hq, hPair⟩, hInter⟩
    have hpTwo := tupleCodeAux_two M hExt h ρ (k + 1)
    have hqOne : M.mem q (FregeOne M) := by
      rcases (mem_singletonIterSet M hExt 1 (TupleSpaceAux M h k) q).mp hq with
        ⟨t, -, hqt⟩
      rw [hqt]
      exact iterSingleton_succ_mem_fregeOne M hExt 0 t
    have hpEq : p = TupleCodeAux M h ρ (k + 1) := by
      rcases (upair_eq_upair_iff M hExt
        (TupleCodeAux M h ρ (k + 1)) x p q).mp hPair with hs | hs
      · exact hs.1.symm
      · have hTupleOne : M.mem (TupleCodeAux M h ρ (k + 1)) (FregeOne M) := by
          rw [hs.1]
          exact hqOne
        exact False.elim (fregeOne_fregeTwo_disjoint M hExt hTupleOne hpTwo)
    have hxq : x = q := by
      rcases (upair_eq_upair_iff M hExt
        (TupleCodeAux M h ρ (k + 1)) x p q).mp hPair with hs | hs
      · exact hs.2
      · have hTupleOne : M.mem (TupleCodeAux M h ρ (k + 1)) (FregeOne M) := by
          rw [hs.1]
          exact hqOne
        exact False.elim (fregeOne_fregeTwo_disjoint M hExt hTupleOne hpTwo)
    rcases (mem_singletonIterSet M hExt 1 (TupleSpaceAux M h k) x).mp
        (by simpa [← hxq] using hq) with ⟨t, htSpace, hxt⟩
    rcases (mem_tupleSpaceAux M hExt h k t).mp htSpace with ⟨σ, htσ⟩
    rw [hxt, IterSingleton] at hInter
    rcases hInter with ⟨z, hzTuple, hzSingle⟩
    have hzt : z = t := (M.mem_singleton t z).mp hzSingle
    rw [hzt] at hzTuple
    rw [TupleCodeAux, mem_upair] at hzTuple
    rcases hzTuple with hPrefix | hNew
    · have htPrefix : t = TupleCodeAux M h ρ k := hPrefix
      rw [hxt, htPrefix]
      rfl
    · have htTwo : M.mem t (FregeTwo M) := tupleSpaceAux_two M hExt h k htSpace
      have hNewOne : M.mem
          (IterSingleton M (k + 1)
            (NormTag M h (k + 2) (ρ (k + 2))))
          (FregeOne M) :=
        iterSingleton_succ_mem_fregeOne M hExt k
          (NormTag M h (k + 2) (ρ (k + 2)))
      have htOne : M.mem t (FregeOne M) := by rw [hNew]; exact hNewOne
      exact False.elim (fregeOne_fregeTwo_disjoint M hExt htOne htTwo)
  · intro hx
    subst x
    constructor
    · exact ⟨TupleCodeAux M h ρ (k + 1),
        M.singleton (TupleCodeAux M h ρ k),
        (mem_tupleSpaceAux M hExt h (k + 1) _).mpr ⟨ρ, rfl⟩,
        (mem_singletonIterSet M hExt 1 (TupleSpaceAux M h k) _).mpr
          ⟨TupleCodeAux M h ρ k,
            (mem_tupleSpaceAux M hExt h k _).mpr ⟨ρ, rfl⟩, rfl⟩,
        rfl⟩
    · refine ⟨TupleCodeAux M h ρ k, ?_, ?_⟩
      · rw [TupleCodeAux, mem_upair]
        exact Or.inl rfl
      · exact (M.mem_singleton _ _).mpr rfl

/-! ## Native coordinate projections -/

/-- Projection relation for coordinate `i` from tuples of arity `k+2`.
    Its other endpoint is raised by `k+1`, uniformly for every coordinate. -/
def ProjAux (h : Nat → Nat) : Nat → Nat → α
  | 0, i =>
      BInter M
        (DerivedUProduct M
          (TupleSpaceAux M h 0)
          (SingletonIterSet M 1 (TagDomain M h i)))
        M.interRel
  | k + 1, i =>
      if hi : i = k + 2 then
        BInter M
          (DerivedUProduct M
            (TupleSpaceAux M h (k + 1))
            (SingletonIterSet M (k + 2) (TagDomain M h (k + 2))))
          M.interRel
      else
        M.ucomp (ParentAux M h k) (ULift M (ProjAux h k i))

/-! Base projections (arity 2). -/

 theorem mem_projAux_zero (hExt : NonemptyExtensional M)
    (h : Nat → Nat) (ρ : Nat → α) (i : Nat) (hi : i < 2) (x : α) :
    M.mem (UPair M (TupleCodeAux M h ρ 0) x) (ProjAux M h 0 i) ↔
      x = IterSingleton M 1 (NormTag M h i (ρ i)) := by
  rw [ProjAux, mem_bInter, mem_derivedUProduct M hExt,
    mem_interRel_upair M hExt]
  rcases lt_two_cases i hi with rfl | rfl
  · constructor
    · rintro ⟨⟨p, q, hp, hq, hPair⟩, hInter⟩
      rcases (mem_singletonIterSet M hExt 1 (TagDomain M h 0) q).mp hq with
        ⟨t, htD, hqt⟩
      rcases (mem_tagDomain M hExt h 0 t).mp htD with ⟨a, hta⟩
      have hTupleTwo := tupleCodeAux_two M hExt h ρ 0
      have hqOne : M.mem q (FregeOne M) := by
        rw [hqt]
        exact iterSingleton_succ_mem_fregeOne M hExt 0 t
      have hxq : x = q := by
        rcases (upair_eq_upair_iff M hExt (TupleCodeAux M h ρ 0) x p q).mp hPair with hs | hs
        · exact hs.2
        · have hBad : M.mem (TupleCodeAux M h ρ 0) (FregeOne M) := by rw [hs.1]; exact hqOne
          exact False.elim (fregeOne_fregeTwo_disjoint M hExt hBad hTupleTwo)
      rw [TupleCodeAux, hxq, hqt, IterSingleton] at hInter
      rcases hInter with ⟨z, hzTuple, hzSingle⟩
      have hzt : z = t := (M.mem_singleton t z).mp hzSingle
      rw [hzt, mem_upair] at hzTuple
      rcases hzTuple with hz0 | hz1
      · have hEq : NormTag M h 0 (ρ 0) = NormTag M h 0 a := hz0.symm.trans hta
        have ha : ρ 0 = a := (normTag_eq_iff M hExt h 0 0 _ _).mp hEq |>.2
        rw [hxq, hqt, hta, ← ha]
      · have hEq : NormTag M h 1 (ρ 1) = NormTag M h 0 a := hz1.symm.trans hta
        exact False.elim ((by decide : (1 : Nat) ≠ 0)
          ((normTag_eq_iff M hExt h 1 0 _ _).mp hEq |>.1))
    · intro hx
      subst x
      constructor
      · exact ⟨TupleCodeAux M h ρ 0,
          IterSingleton M 1 (NormTag M h 0 (ρ 0)),
          (mem_tupleSpaceAux M hExt h 0 _).mpr ⟨ρ, rfl⟩,
          (mem_singletonIterSet M hExt 1 (TagDomain M h 0) _).mpr
            ⟨NormTag M h 0 (ρ 0), normTag_mem_domain M hExt h 0 (ρ 0), rfl⟩,
          rfl⟩
      · refine ⟨NormTag M h 0 (ρ 0), ?_, ?_⟩
        · rw [TupleCodeAux, mem_upair]
          exact Or.inl rfl
        · exact (M.mem_singleton _ _).mpr rfl
  · constructor
    · rintro ⟨⟨p, q, hp, hq, hPair⟩, hInter⟩
      rcases (mem_singletonIterSet M hExt 1 (TagDomain M h 1) q).mp hq with
        ⟨t, htD, hqt⟩
      rcases (mem_tagDomain M hExt h 1 t).mp htD with ⟨a, hta⟩
      have hTupleTwo := tupleCodeAux_two M hExt h ρ 0
      have hqOne : M.mem q (FregeOne M) := by
        rw [hqt]
        exact iterSingleton_succ_mem_fregeOne M hExt 0 t
      have hxq : x = q := by
        rcases (upair_eq_upair_iff M hExt (TupleCodeAux M h ρ 0) x p q).mp hPair with hs | hs
        · exact hs.2
        · have hBad : M.mem (TupleCodeAux M h ρ 0) (FregeOne M) := by rw [hs.1]; exact hqOne
          exact False.elim (fregeOne_fregeTwo_disjoint M hExt hBad hTupleTwo)
      rw [TupleCodeAux, hxq, hqt, IterSingleton] at hInter
      rcases hInter with ⟨z, hzTuple, hzSingle⟩
      have hzt : z = t := (M.mem_singleton t z).mp hzSingle
      rw [hzt, mem_upair] at hzTuple
      rcases hzTuple with hz0 | hz1
      · have hEq : NormTag M h 0 (ρ 0) = NormTag M h 1 a := hz0.symm.trans hta
        exact False.elim ((by decide : (0 : Nat) ≠ 1)
          ((normTag_eq_iff M hExt h 0 1 _ _).mp hEq |>.1))
      · have hEq : NormTag M h 1 (ρ 1) = NormTag M h 1 a := hz1.symm.trans hta
        have ha : ρ 1 = a := (normTag_eq_iff M hExt h 1 1 _ _).mp hEq |>.2
        rw [hxq, hqt, hta, ← ha]
    · intro hx
      subst x
      constructor
      · exact ⟨TupleCodeAux M h ρ 0,
          IterSingleton M 1 (NormTag M h 1 (ρ 1)),
          (mem_tupleSpaceAux M hExt h 0 _).mpr ⟨ρ, rfl⟩,
          (mem_singletonIterSet M hExt 1 (TagDomain M h 1) _).mpr
            ⟨NormTag M h 1 (ρ 1), normTag_mem_domain M hExt h 1 (ρ 1), rfl⟩,
          rfl⟩
      · refine ⟨NormTag M h 1 (ρ 1), ?_, ?_⟩
        · rw [TupleCodeAux, mem_upair]
          exact Or.inr rfl
        · exact (M.mem_singleton _ _).mpr rfl

 theorem lt_old_of_lt_new_ne_top {i k : Nat}
    (hi : i < (k + 1) + 2) (hne : i ≠ k + 2) : i < k + 2 := by
  have hle : i ≤ k + 2 := by
    apply Nat.le_of_lt_succ
    simpa using hi
  rcases Nat.lt_or_eq_of_le hle with hlt | heq
  · exact hlt
  · exact False.elim (hne heq)

 theorem mem_projAux (hExt : NonemptyExtensional M)
    (h : Nat → Nat) (k : Nat) (ρ : Nat → α)
    (i : Nat) (hi : i < k + 2) (x : α) :
    M.mem (UPair M (TupleCodeAux M h ρ k) x) (ProjAux M h k i) ↔
      x = IterSingleton M (k + 1) (NormTag M h i (ρ i)) := by
  induction k generalizing i x with
  | zero =>
      exact mem_projAux_zero M hExt h ρ i hi x
  | succ k ih =>
      rw [ProjAux]
      by_cases htop : i = k + 2
      · rw [dif_pos htop]
        subst i
        rw [mem_bInter, mem_derivedUProduct M hExt,
          mem_interRel_upair M hExt]
        constructor
        · rintro ⟨⟨p, q, hp, hq, hPair⟩, hInter⟩
          rcases (mem_singletonIterSet M hExt (k + 2)
              (TagDomain M h (k + 2)) q).mp hq with
            ⟨t, htD, hqt⟩
          rcases (mem_tagDomain M hExt h (k + 2) t).mp htD with
            ⟨a, hta⟩
          have hTupleTwo := tupleCodeAux_two M hExt h ρ (k + 1)
          have hqOne : M.mem q (FregeOne M) := by
            rw [hqt]
            have hs : k + 2 = (k + 1) + 1 := by rfl
            rw [hs]
            exact iterSingleton_succ_mem_fregeOne M hExt (k + 1) t
          have hxq : x = q := by
            rcases (upair_eq_upair_iff M hExt
                (TupleCodeAux M h ρ (k + 1)) x p q).mp hPair with hs | hs
            · exact hs.2
            · have hBad : M.mem (TupleCodeAux M h ρ (k + 1))
                  (FregeOne M) := by
                rw [hs.1]
                exact hqOne
              exact False.elim
                (fregeOne_fregeTwo_disjoint M hExt hBad hTupleTwo)
          rw [hxq, hqt] at hInter
          rcases hInter with ⟨z, hzTuple, hzTarget⟩
          have hs : k + 2 = (k + 1) + 1 := by rfl
          rw [hs, IterSingleton, M.mem_singleton] at hzTarget
          rw [TupleCodeAux, mem_upair] at hzTuple
          rcases hzTuple with hzPrefix | hzNew
          · have hzOne : M.mem z (FregeOne M) := by
              rw [hzTarget]
              exact iterSingleton_succ_mem_fregeOne M hExt k t
            have hzTwo : M.mem z (FregeTwo M) := by
              rw [hzPrefix]
              exact tupleCodeAux_two M hExt h ρ k
            exact False.elim
              (fregeOne_fregeTwo_disjoint M hExt hzOne hzTwo)
          · have hRaised :
                IterSingleton M (k + 1) t =
                  IterSingleton M (k + 1)
                    (NormTag M h (k + 2) (ρ (k + 2))) :=
              hzTarget.symm.trans hzNew
            have htEq : t = NormTag M h (k + 2) (ρ (k + 2)) :=
              iterSingleton_injective M (k + 1) hRaised
            rw [hta] at htEq
            have ha : a = ρ (k + 2) :=
              (normTag_eq_iff M hExt h (k + 2) (k + 2) a (ρ (k + 2))).mp htEq |>.2
            rw [hxq, hqt, hta, ha]
        · intro hx
          subst x
          constructor
          · have hsIdx : (k + 1) + 1 = k + 2 := by rfl
            rw [hsIdx]
            exact ⟨TupleCodeAux M h ρ (k + 1),
              IterSingleton M (k + 2)
                (NormTag M h (k + 2) (ρ (k + 2))),
              (mem_tupleSpaceAux M hExt h (k + 1) _).mpr ⟨ρ, rfl⟩,
              (mem_singletonIterSet M hExt (k + 2)
                (TagDomain M h (k + 2)) _).mpr
                ⟨NormTag M h (k + 2) (ρ (k + 2)),
                  normTag_mem_domain M hExt h (k + 2) (ρ (k + 2)), rfl⟩,
              rfl⟩
          · refine ⟨IterSingleton M (k + 1)
                (NormTag M h (k + 2) (ρ (k + 2))), ?_, ?_⟩
            · rw [TupleCodeAux, mem_upair]
              exact Or.inr rfl
            · rw [iterSingleton_succ]
              exact (M.mem_singleton _ _).mpr rfl
      · rw [dif_neg htop]
        have hiOld : i < k + 2 := lt_old_of_lt_new_ne_top hi htop
        constructor
        · intro hComp
          rcases (mem_ucomp_canonical M hExt
              (ParentAux M h k) (ULift M (ProjAux M h k i))
              (UPair M (TupleCodeAux M h ρ (k + 1)) x)).mp hComp with
            ⟨a, b, c, hOut, hParent, hLift⟩
          rcases (mem_uLift M hExt (ProjAux M h k i) (UPair M b c)).mp hLift with
            ⟨u, v, huvProj, hbc⟩
          have hbcEnds := (upair_eq_upair_iff M hExt b c
              (M.singleton u) (M.singleton v)).mp hbc
          have hbOne : M.mem b (FregeOne M) := by
            rcases hbcEnds with hs | hs
            · rw [hs.1]
              exact (mem_fregeOne M hExt _).mpr ⟨u, rfl⟩
            · rw [hs.1]
              exact (mem_fregeOne M hExt _).mpr ⟨v, rfl⟩
          have hcOne : M.mem c (FregeOne M) := by
            rcases hbcEnds with hs | hs
            · rw [hs.2]
              exact (mem_fregeOne M hExt _).mpr ⟨v, rfl⟩
            · rw [hs.2]
              exact (mem_fregeOne M hExt _).mpr ⟨u, rfl⟩
          have hTupleTwo := tupleCodeAux_two M hExt h ρ (k + 1)
          have ha : a = TupleCodeAux M h ρ (k + 1) := by
            rcases (upair_eq_upair_iff M hExt
                (TupleCodeAux M h ρ (k + 1)) x a c).mp hOut with hs | hs
            · exact hs.1.symm
            · have hBad : M.mem (TupleCodeAux M h ρ (k + 1))
                  (FregeOne M) := by rw [hs.1]; exact hcOne
              exact False.elim
                (fregeOne_fregeTwo_disjoint M hExt hBad hTupleTwo)
          have hxc : x = c := by
            rcases (upair_eq_upair_iff M hExt
                (TupleCodeAux M h ρ (k + 1)) x a c).mp hOut with hs | hs
            · exact hs.2
            · have hBad : M.mem (TupleCodeAux M h ρ (k + 1))
                  (FregeOne M) := by rw [hs.1]; exact hcOne
              exact False.elim
                (fregeOne_fregeTwo_disjoint M hExt hBad hTupleTwo)
          rw [ha] at hParent
          have hb : b = M.singleton (TupleCodeAux M h ρ k) :=
            (mem_parentAux_left M hExt h k ρ b).mp hParent
          rcases hbcEnds with hs | hs
          · have huPrefix : u = TupleCodeAux M h ρ k :=
              singleton_injective_basic M (hs.1.symm.trans hb)
            rw [huPrefix] at huvProj
            have hv := (ih i hiOld v).mp huvProj
            rw [hxc, hs.2, hv]
            rfl
          · have hvPrefix : v = TupleCodeAux M h ρ k :=
              singleton_injective_basic M (hs.1.symm.trans hb)
            have hProjComm : M.mem (UPair M (TupleCodeAux M h ρ k) u)
                (ProjAux M h k i) := by
              rw [← hvPrefix, upair_comm M hExt]
              exact huvProj
            have hu := (ih i hiOld u).mp hProjComm
            rw [hxc, hs.2, hu]
            rfl
        · intro hx
          subst x
          apply (mem_ucomp_canonical M hExt
            (ParentAux M h k) (ULift M (ProjAux M h k i)) _).mpr
          refine ⟨TupleCodeAux M h ρ (k + 1),
            M.singleton (TupleCodeAux M h ρ k),
            IterSingleton M (k + 2) (NormTag M h i (ρ i)), rfl, ?_, ?_⟩
          · exact (mem_parentAux_left M hExt h k ρ _).mpr rfl
          · apply (mem_uLift M hExt (ProjAux M h k i) _).mpr
            refine ⟨TupleCodeAux M h ρ k,
              IterSingleton M (k + 1) (NormTag M h i (ρ i)), ?_, ?_⟩
            · exact (ih i hiOld _).mpr rfl
            · rfl


/-! ## Coordinate injectivity of the unordered tuple code -/

/-- Equality of tuple codes forces equality of every represented coordinate.

This is proved from the native unordered projections, not from an ordered-pair
injectivity theorem.  It is the key fact used when parameters are frozen in the
final comprehension extraction. -/
theorem tupleCodeAux_injective_coords (hExt : NonemptyExtensional M)
    (h : Nat → Nat) (k : Nat) (ρ σ : Nat → α)
    (hcode : TupleCodeAux M h ρ k = TupleCodeAux M h σ k) :
    ∀ i, i < k + 2 → ρ i = σ i := by
  intro i hi
  let xr := IterSingleton M (k + 1) (NormTag M h i (ρ i))
  have hρ : M.mem (UPair M (TupleCodeAux M h ρ k) xr)
      (ProjAux M h k i) :=
    (mem_projAux M hExt h k ρ i hi xr).mpr rfl
  have hσedge : M.mem (UPair M (TupleCodeAux M h σ k) xr)
      (ProjAux M h k i) := by
    rw [← hcode]
    exact hρ
  have hraised :
      xr = IterSingleton M (k + 1) (NormTag M h i (σ i)) :=
    (mem_projAux M hExt h k σ i hi xr).mp hσedge
  have htag : NormTag M h i (ρ i) = NormTag M h i (σ i) :=
    iterSingleton_injective M (k + 1) hraised
  exact (normTag_eq_iff M hExt h i i (ρ i) (σ i)).mp htag |>.2

/-- Full extensional equality of assignments on the represented finite arity. -/
theorem tupleCodeAux_eq_iff (hExt : NonemptyExtensional M)
    (h : Nat → Nat) (k : Nat) (ρ σ : Nat → α) :
    TupleCodeAux M h ρ k = TupleCodeAux M h σ k ↔
      ∀ i, i < k + 2 → ρ i = σ i := by
  constructor
  · exact tupleCodeAux_injective_coords M hExt h k ρ σ
  · intro hagree
    exact tupleCodeAux_congr M hExt h k ρ σ hagree

end DirectTuples



==> anc/direct/DirectUnorderedCore.lean <==
import FiveAxiomDirectBasisNE

/-!
# Direct unordered calculus for stratified comprehension

This file deliberately avoids the Kuratowski ordered-pair machinery of the
later part of `FiveAxiomBasis.lean`.  It builds the pieces needed for a direct
Hailperin-style compiler from the native unordered operations.

The only imported mathematical assumptions are those packaged in
`FiveAxiomBasis.Basis`, together with extensionality restricted to nonempty
objects when canonical equality of unordered pairs is needed.
-/

universe u

namespace DirectUnorderedCore

open FiveAxiomBasis

variable {α : Type u} (M : Basis α)

/-! ## Finite singleton iteration -/

def IterSingleton : Nat → α → α
  | 0, a => a
  | n + 1, a => M.singleton (IterSingleton n a)

@[simp] theorem iterSingleton_zero (a : α) :
    IterSingleton M 0 a = a := rfl

@[simp] theorem iterSingleton_succ (n : Nat) (a : α) :
    IterSingleton M (n + 1) a = M.singleton (IterSingleton M n a) := rfl

@[simp] theorem iterSingleton_singleton (n : Nat) (a : α) :
    IterSingleton M n (M.singleton a) =
      M.singleton (IterSingleton M n a) := by
  induction n with
  | zero => rfl
  | succ n ih =>
      rw [iterSingleton_succ, ih, iterSingleton_succ]

 theorem iterSingleton_injective (n : Nat) {a b : α}
    (h : IterSingleton M n a = IterSingleton M n b) : a = b := by
  induction n with
  | zero => exact h
  | succ n ih =>
      exact ih (singleton_injective_basic M h)

theorem iterSingleton_succ_mem_fregeOne (hExt : NonemptyExtensional M)
    (n : Nat) (a : α) :
    M.mem (IterSingleton M (n + 1) a) (FregeOne M) := by
  rw [IterSingleton]
  exact (mem_fregeOne M hExt _).mpr ⟨IterSingleton M n a, rfl⟩

/-! The object containing exactly the `n`-fold singletons of members of `A`. -/

def SingletonIterSet : Nat → α → α
  | 0, A => A
  | n + 1, A =>
      SingletonPower M (FregeOne M) (SingletonIterSet n A)

@[simp] theorem mem_singletonIterSet (hExt : NonemptyExtensional M)
    (n : Nat) (A y : α) :
    M.mem y (SingletonIterSet M n A) ↔
      ∃ a, M.mem a A ∧ y = IterSingleton M n a := by
  induction n generalizing y with
  | zero =>
      constructor
      · intro hy
        exact ⟨y, hy, rfl⟩
      · rintro ⟨a, ha, rfl⟩
        exact ha
  | succ n ih =>
      rw [SingletonIterSet,
        mem_singletonPower M (fregeOne_spec M hExt)]
      constructor
      · rintro ⟨z, hz, hy⟩
        rcases (ih z).mp hz with ⟨a, ha, hza⟩
        refine ⟨a, ha, ?_⟩
        rw [hy, hza]
        rfl
      · rintro ⟨a, ha, hy⟩
        refine ⟨IterSingleton M n a, (ih _).mpr ⟨a, ha, rfl⟩, ?_⟩
        simpa [IterSingleton] using hy

/-! Repeated set union, used at the final type-lowering stage. -/

def SUnionIter : Nat → α → α
  | 0, A => A
  | n + 1, A => SUnionIter n (M.sUnion A)

@[simp] theorem sUnionIter_zero (A : α) : SUnionIter M 0 A = A := rfl

@[simp] theorem sUnionIter_succ (n : Nat) (A : α) :
    SUnionIter M (n + 1) A = SUnionIter M n (M.sUnion A) := rfl

/-! One-step lowering of a set of singleton images. -/

theorem mem_sUnion_of_singleton_image_spec
    (A : α) (P : α → Prop)
    (hA : ∀ y, M.mem y A ↔ ∃ a, P a ∧ y = M.singleton a)
    (y : α) :
    M.mem y (M.sUnion A) ↔ P y := by
  rw [M.mem_sUnion]
  constructor
  · rintro ⟨k, hk, hyk⟩
    rcases (hA k).mp hk with ⟨a, ha, hka⟩
    rw [hka, M.mem_singleton] at hyk
    simpa [hyk] using ha
  · intro hy
    exact ⟨M.singleton y, (hA _).mpr ⟨y, hy, rfl⟩,
      (M.mem_singleton y y).mpr rfl⟩

/-! If `A` consists exactly of `n`-fold singletons satisfying `P`, repeated
union lowers them back to the underlying objects. -/

theorem mem_sUnionIter_of_iterSingleton_spec
    (n : Nat) (A : α) (P : α → Prop)
    (hA : ∀ y, M.mem y A ↔ ∃ a, P a ∧ y = IterSingleton M n a)
    (y : α) :
    M.mem y (SUnionIter M n A) ↔ P y := by
  induction n generalizing A y with
  | zero =>
      rw [sUnionIter_zero]
      constructor
      · intro hy
        rcases (hA y).mp hy with ⟨a, ha, hya⟩
        simpa [IterSingleton] using hya ▸ ha
      · intro hy
        exact (hA y).mpr ⟨y, hy, rfl⟩
  | succ n ih =>
      rw [sUnionIter_succ]
      have hUnion : ∀ z, M.mem z (M.sUnion A) ↔
          ∃ a, P a ∧ z = IterSingleton M n a := by
        intro z
        rw [M.mem_sUnion]
        constructor
        · rintro ⟨k, hk, hzk⟩
          rcases (hA k).mp hk with ⟨a, ha, hka⟩
          rw [hka, IterSingleton, M.mem_singleton] at hzk
          exact ⟨a, ha, hzk⟩
        · rintro ⟨a, ha, hza⟩
          refine ⟨IterSingleton M (n + 1) a,
            (hA _).mpr ⟨a, ha, rfl⟩, ?_⟩
          rw [IterSingleton, M.mem_singleton]
          exact hza
      exact ih (M.sUnion A) hUnion y

/-! ## Exact doubletons and the one/two sort separation -/

theorem mem_fregeTwo_upair_iff (hExt : NonemptyExtensional M) (a b : α) :
    M.mem (UPair M a b) (FregeTwo M) ↔ a ≠ b := by
  rw [mem_fregeTwo M hExt]
  constructor
  · rintro ⟨-, hNotSingleton⟩ hab
    apply hNotSingleton
    refine ⟨b, ?_⟩
    rw [hab]
    exact (singleton_eq_upair_self M hExt b).symm
  · intro hab
    constructor
    · exact (mem_allUPairs M (UPair M a b)).mpr
        ⟨a, b, pair_upair M a b⟩
    · rintro ⟨c, hc⟩
      have hEnds := (upair_eq_singleton_iff M hExt a b c).mp hc
      exact hab (hEnds.1.trans hEnds.2.symm)

 theorem fregeOne_fregeTwo_disjoint (hExt : NonemptyExtensional M) {x : α}
    (hOne : M.mem x (FregeOne M)) (hTwo : M.mem x (FregeTwo M)) : False := by
  rcases (mem_fregeOne M hExt x).mp hOne with ⟨a, hxa⟩
  have hNot := (mem_fregeTwo M hExt x).mp hTwo |>.2
  exact hNot ⟨a, hxa⟩

theorem ne_of_fregeTwo_fregeOne (hExt : NonemptyExtensional M)
    {x y : α} (hx : M.mem x (FregeTwo M)) (hy : M.mem y (FregeOne M)) :
    x ≠ y := by
  intro hxy
  rw [hxy] at hx
  exact fregeOne_fregeTwo_disjoint M hExt hy hx

 theorem exactDoubleton_eq_upair_of_two_members
    (hExt : NonemptyExtensional M) {q a b : α}
    (hqTwo : M.mem q (FregeTwo M))
    (ha : M.mem a q) (hb : M.mem b q) (hab : a ≠ b) :
    q = UPair M a b := by
  have hqPair : M.mem q (AllUPairs M) :=
    (mem_fregeTwo M hExt q).mp hqTwo |>.1
  rcases (mem_allUPairs M q).mp hqPair with ⟨p, r, hpr⟩
  have hq : q = UPair M p r := eq_upair_of_pair M hExt hpr
  have ha' : a = p ∨ a = r := by
    rw [hq, mem_upair] at ha
    exact ha
  have hb' : b = p ∨ b = r := by
    rw [hq, mem_upair] at hb
    exact hb
  rcases ha' with hap | har <;> rcases hb' with hbp | hbr
  · exact False.elim (hab (hap.trans hbp.symm))
  · rw [hq, hap, hbr]
  · rw [hq, har, hbp]
    exact upair_comm M hExt p r
  · exact False.elim (hab (har.trans hbr.symm))

/-! ## Native unordered singleton lifting -/

/-- Incidence edges from singleton objects to exact-doubleton members of `Q`. -/
def UIncidence (Q : α) : α :=
  BInter M
    (MembershipStar M)
    (DerivedUProduct M (FregeOne M) (BInter M Q (FregeTwo M)))

@[simp] theorem mem_uIncidence (hExt : NonemptyExtensional M) (Q y : α) :
    M.mem y (UIncidence M Q) ↔
      ∃ a q,
        M.mem q Q ∧ M.mem q (FregeTwo M) ∧ M.mem a q ∧
        y = UPair M (M.singleton a) q := by
  rw [UIncidence, mem_bInter,
    mem_membershipStar M hExt,
    mem_derivedUProduct M hExt]
  constructor
  · rintro ⟨⟨a, x, hax, hy⟩, s, q, hsOne, hqParts, hy'⟩
    have hEq : UPair M (M.singleton a) x = UPair M s q := hy.symm.trans hy'
    rcases (upair_eq_upair_iff M hExt _ _ _ _).mp hEq with h | h
    · have hqQ : M.mem q Q :=
        (mem_bInter M Q (FregeTwo M) q).mp hqParts |>.1
      have hqTwo : M.mem q (FregeTwo M) :=
        (mem_bInter M Q (FregeTwo M) q).mp hqParts |>.2
      refine ⟨a, q, hqQ, hqTwo, ?_, ?_⟩
      · simpa [h.2] using hax
      · rw [hy, h.2]
    · have hsaOne : M.mem (M.singleton a) (FregeOne M) :=
        (mem_fregeOne M hExt (M.singleton a)).mpr ⟨a, rfl⟩
      have hqTwo : M.mem q (FregeTwo M) :=
        (mem_bInter M Q (FregeTwo M) q).mp hqParts |>.2
      have hsaTwo : M.mem (M.singleton a) (FregeTwo M) := by
        rw [h.1]
        exact hqTwo
      exact False.elim (fregeOne_fregeTwo_disjoint M hExt hsaOne hsaTwo)
  · rintro ⟨a, q, hqQ, hqTwo, haq, hy⟩
    constructor
    · exact ⟨a, q, haq, hy⟩
    · exact ⟨M.singleton a, q,
        (mem_fregeOne M hExt (M.singleton a)).mpr ⟨a, rfl⟩,
        (mem_bInter M Q (FregeTwo M) q).mpr ⟨hqQ, hqTwo⟩,
        hy⟩

/-- Raise both endpoints of every unordered edge by one singleton. -/
def ULift (Q : α) : α :=
  BUnion M
    (SingletonPower M (FregeOne M) (BInter M Q (FregeOne M)))
    (BInter M
      (BInter M
        (M.ucomp (UIncidence M Q) (UIncidence M Q))
        (DerivedUProduct M (FregeOne M) (FregeOne M)))
      (FregeTwo M))

@[simp] theorem mem_uLift (hExt : NonemptyExtensional M) (Q y : α) :
    M.mem y (ULift M Q) ↔
      ∃ a b,
        M.mem (UPair M a b) Q ∧
        y = UPair M (M.singleton a) (M.singleton b) := by
  rw [ULift, mem_bUnion]
  constructor
  · intro hy
    rcases hy with hSingle | hDouble
    · rcases (mem_singletonPower M (fregeOne_spec M hExt)
          (BInter M Q (FregeOne M)) y).mp hSingle with
        ⟨q, hqParts, hyq⟩
      rcases (mem_bInter M Q (FregeOne M) q).mp hqParts with ⟨hqQ, hqOne⟩
      rcases (mem_fregeOne M hExt q).mp hqOne with ⟨a, hqa⟩
      refine ⟨a, a, ?_, ?_⟩
      · rw [← singleton_eq_upair_self M hExt a]
        simpa [hqa] using hqQ
      · rw [hyq, hqa]
        exact singleton_eq_upair_self M hExt (M.singleton a)
    · rcases (mem_bInter M
          (BInter M
            (M.ucomp (UIncidence M Q) (UIncidence M Q))
            (DerivedUProduct M (FregeOne M) (FregeOne M)))
          (FregeTwo M) y).mp hDouble with
        ⟨hCore, hyTwo⟩
      rcases (mem_bInter M
          (M.ucomp (UIncidence M Q) (UIncidence M Q))
          (DerivedUProduct M (FregeOne M) (FregeOne M)) y).mp hCore with
        ⟨hyComp, hyOneProd⟩
      rcases (mem_ucomp_canonical M hExt
          (UIncidence M Q) (UIncidence M Q) y).mp hyComp with
        ⟨u, v, w, hyuw, huv, hvw⟩
      rcases (mem_derivedUProduct M hExt
          (FregeOne M) (FregeOne M) y).mp hyOneProd with
        ⟨s, t, hsOne, htOne, hyst⟩
      have huOne : M.mem u (FregeOne M) := by
        rcases (upair_eq_upair_iff M hExt u w s t).mp (hyuw.symm.trans hyst) with h | h
        · simpa [h.1] using hsOne
        · simpa [h.1] using htOne
      have hwOne : M.mem w (FregeOne M) := by
        rcases (upair_eq_upair_iff M hExt u w s t).mp (hyuw.symm.trans hyst) with h | h
        · simpa [h.2] using htOne
        · simpa [h.2] using hsOne
      rcases (mem_uIncidence M hExt Q (UPair M u v)).mp huv with
        ⟨a, q1, hq1Q, hq1Two, haq1, huvEq⟩
      rcases (mem_uIncidence M hExt Q (UPair M v w)).mp hvw with
        ⟨b, q2, hq2Q, hq2Two, hbq2, hvwEq⟩
      have huvEnds :=
        (upair_eq_upair_iff M hExt u v (M.singleton a) q1).mp huvEq
      have hu : u = M.singleton a := by
        rcases huvEnds with h | h
        · exact h.1
        · exact False.elim
            (fregeOne_fregeTwo_disjoint M hExt huOne (by simpa [h.1] using hq1Two))
      have hvq1 : v = q1 := by
        rcases huvEnds with h | h
        · exact h.2
        · exact False.elim
            (fregeOne_fregeTwo_disjoint M hExt huOne (by simpa [h.1] using hq1Two))
      have hvwEnds :=
        (upair_eq_upair_iff M hExt v w (M.singleton b) q2).mp hvwEq
      have hw : w = M.singleton b := by
        rcases hvwEnds with h | h
        · have hwTwo : M.mem w (FregeTwo M) := by simpa [h.2] using hq2Two
          exact False.elim (fregeOne_fregeTwo_disjoint M hExt hwOne hwTwo)
        · exact h.2
      have hvq2 : v = q2 := by
        rcases hvwEnds with h | h
        · have hwTwo : M.mem w (FregeTwo M) := by simpa [h.2] using hq2Two
          exact False.elim (fregeOne_fregeTwo_disjoint M hExt hwOne hwTwo)
        · exact h.1
      have hq : q1 = q2 := hvq1.symm.trans hvq2
      have hab : a ≠ b := by
        intro hab
        have huw : u = w := by rw [hu, hw, hab]
        have hySingleton : y = M.singleton u := by
          rw [hyuw, huw]
          exact (singleton_eq_upair_self M hExt w).symm
        have hNot := (mem_fregeTwo M hExt y).mp hyTwo |>.2
        exact hNot ⟨u, hySingleton⟩
      have hq1Eq : q1 = UPair M a b :=
        exactDoubleton_eq_upair_of_two_members M hExt hq1Two haq1
          (by simpa [← hq] using hbq2) hab
      refine ⟨a, b, ?_, ?_⟩
      · rw [← hq1Eq]
        exact hq1Q
      · rw [hyuw, hu, hw]
  · rintro ⟨a, b, habQ, hy⟩
    by_cases hab : a = b
    · subst b
      left
      apply (mem_singletonPower M (fregeOne_spec M hExt)
        (BInter M Q (FregeOne M)) y).mpr
      refine ⟨UPair M a a, ?_, ?_⟩
      · apply (mem_bInter M Q (FregeOne M) (UPair M a a)).mpr
        constructor
        · exact habQ
        · rw [← singleton_eq_upair_self M hExt a]
          exact (mem_fregeOne M hExt (M.singleton a)).mpr ⟨a, rfl⟩
      · rw [hy]
        rw [← singleton_eq_upair_self M hExt a]
        exact (singleton_eq_upair_self M hExt (M.singleton a)).symm
    · right
      apply (mem_bInter M
        (BInter M
          (M.ucomp (UIncidence M Q) (UIncidence M Q))
          (DerivedUProduct M (FregeOne M) (FregeOne M)))
        (FregeTwo M) y).mpr
      constructor
      · apply (mem_bInter M
          (M.ucomp (UIncidence M Q) (UIncidence M Q))
          (DerivedUProduct M (FregeOne M) (FregeOne M)) y).mpr
        constructor
        · apply (mem_ucomp_canonical M hExt
            (UIncidence M Q) (UIncidence M Q) y).mpr
          refine ⟨M.singleton a, UPair M a b, M.singleton b, hy, ?_, ?_⟩
          · apply (mem_uIncidence M hExt Q _).mpr
            exact ⟨a, UPair M a b, habQ,
              (mem_fregeTwo_upair_iff M hExt a b).mpr hab,
              (mem_upair M a b a).mpr (Or.inl rfl), rfl⟩
          · apply (mem_uIncidence M hExt Q _).mpr
            refine ⟨b, UPair M a b, habQ,
              (mem_fregeTwo_upair_iff M hExt a b).mpr hab,
              (mem_upair M a b b).mpr (Or.inr rfl), ?_⟩
            exact upair_comm M hExt (UPair M a b) (M.singleton b)
        · exact (mem_derivedUProduct M hExt
            (FregeOne M) (FregeOne M) y).mpr
            ⟨M.singleton a, M.singleton b,
              (mem_fregeOne M hExt (M.singleton a)).mpr ⟨a, rfl⟩,
              (mem_fregeOne M hExt (M.singleton b)).mpr ⟨b, rfl⟩,
              hy⟩
      · rw [hy]
        exact (mem_fregeTwo_upair_iff M hExt
          (M.singleton a) (M.singleton b)).mpr
          (fun hs => hab (singleton_injective_basic M hs))

/-- Iterate the native unordered singleton lift. -/
def ULiftIter : Nat → α → α
  | 0, Q => Q
  | n + 1, Q => ULift M (ULiftIter n Q)

theorem mem_uLiftIter_succ (hExt : NonemptyExtensional M)
    (n : Nat) (Q y : α) :
    M.mem y (ULiftIter M (n + 1) Q) ↔
      ∃ a b,
        M.mem (UPair M a b) Q ∧
        y = UPair M (IterSingleton M (n + 1) a)
                    (IterSingleton M (n + 1) b) := by
  induction n generalizing y with
  | zero =>
      rw [ULiftIter, mem_uLift M hExt]
      constructor
      · rintro ⟨a, b, hab, hy⟩
        exact ⟨a, b, hab, by simpa [IterSingleton] using hy⟩
      · rintro ⟨a, b, hab, hy⟩
        exact ⟨a, b, hab, by simpa [IterSingleton] using hy⟩
  | succ n ih =>
      rw [ULiftIter, mem_uLift M hExt]
      constructor
      · rintro ⟨u, v, huv, hy⟩
        rcases (ih (UPair M u v)).mp huv with ⟨a, b, hab, huvEq⟩
        have hEnds := (upair_eq_upair_iff M hExt u v
          (IterSingleton M (n + 1) a)
          (IterSingleton M (n + 1) b)).mp huvEq
        rcases hEnds with h | h
        · refine ⟨a, b, hab, ?_⟩
          rw [hy, h.1, h.2]
          rfl
        · refine ⟨a, b, hab, ?_⟩
          rw [hy, h.1, h.2]
          rw [upair_comm M hExt]
          rfl
      · rintro ⟨a, b, hab, hy⟩
        refine ⟨IterSingleton M (n + 1) a,
          IterSingleton M (n + 1) b, ?_, ?_⟩
        · exact (ih _).mpr ⟨a, b, hab, rfl⟩
        · simpa [IterSingleton] using hy

/-! A canonical-query version of iterated lifting.  This is the form used by
all later constructions and avoids making any claim about non-pair elements
of a relation. -/

theorem mem_uLiftIter_upair (hExt : NonemptyExtensional M)
    (n : Nat) (Q a b : α) :
    M.mem (UPair M (IterSingleton M n a) (IterSingleton M n b))
        (ULiftIter M n Q) ↔
      M.mem (UPair M a b) Q := by
  induction n with
  | zero => rfl
  | succ n ih =>
      rw [ULiftIter, mem_uLift M hExt]
      constructor
      · rintro ⟨u, v, huv, hout⟩
        have hout' :
            UPair M (M.singleton (IterSingleton M n a))
              (M.singleton (IterSingleton M n b)) =
            UPair M (M.singleton u) (M.singleton v) := by
          simpa [IterSingleton] using hout
        have hEnds := (upair_eq_upair_iff M hExt
          (M.singleton (IterSingleton M n a))
          (M.singleton (IterSingleton M n b))
          (M.singleton u) (M.singleton v)).mp hout' 
        rcases hEnds with h | h
        · have hua : u = IterSingleton M n a :=
            singleton_injective_basic M h.1.symm
          have hvb : v = IterSingleton M n b :=
            singleton_injective_basic M h.2.symm
          rw [hua, hvb] at huv
          exact ih.mp huv
        · have hub : u = IterSingleton M n b :=
            singleton_injective_basic M h.2.symm
          have hva : v = IterSingleton M n a :=
            singleton_injective_basic M h.1.symm
          rw [hub, hva] at huv
          have hswap :
              UPair M (IterSingleton M n b) (IterSingleton M n a) =
                UPair M (IterSingleton M n a) (IterSingleton M n b) :=
            upair_comm M hExt _ _
          rw [hswap] at huv
          exact ih.mp huv
      · intro hab
        refine ⟨IterSingleton M n a, IterSingleton M n b, ih.mpr hab, rfl⟩

/-! ## Direct membership coding -/

theorem mem_membershipStar_upair (hExt : NonemptyExtensional M) (a b : α) :
    M.mem (UPair M (M.singleton a) b) (MembershipStar M) ↔ M.mem a b := by
  rw [mem_membershipStar M hExt]
  constructor
  · rintro ⟨c, x, hcx, hEq⟩
    rcases (upair_eq_upair_iff M hExt
      (M.singleton a) b (M.singleton c) x).mp hEq with h | h
    · have hac : a = c := singleton_injective_basic M h.1
      simpa [hac, h.2] using hcx
    · have hxa : x = M.singleton a := h.1.symm
      have hbsc : b = M.singleton c := h.2
      rw [hxa, M.mem_singleton] at hcx
      have hca : c = a := hcx
      rw [hbsc, hca, M.mem_singleton]
  · intro hab
    exact ⟨a, b, hab, rfl⟩

/-! The raw membership relation, lifted to arbitrary finite singleton height. -/

theorem mem_raisedMembership_upair (hExt : NonemptyExtensional M)
    (k : Nat) (a b : α) :
    M.mem
      (UPair M (IterSingleton M (k + 1) a) (IterSingleton M k b))
      (ULiftIter M k (MembershipStar M)) ↔
      M.mem a b := by
  have hLift := mem_uLiftIter_upair M hExt k (MembershipStar M)
      (M.singleton a) b
  simpa [IterSingleton, iterSingleton_singleton M k a] using
    (hLift.trans (mem_membershipStar_upair M hExt a b))

end DirectUnorderedCore


==> anc/direct/FiveAxiomDirectBasisNE.lean <==
/-!
Kernel-checkable semantic development of the first part of
Z. Al-Johar, "Short Axiomatization of Stratified Comprehension".

The structure `FiveAxiomBasis` is the Skolemised form of the five axioms:
Sheffer stroke, singleton, set union, unordered relative composition, and
the unordered-intersection relation.  No extensionality axiom is assumed.

This file proves, rather than postulates, the advertised Boolean operations,
unordered pairing, the universal set, the set of all unordered pairs, and the
paper's construction of a power-set object.
-/

universe u

set_option maxHeartbeats 20000

namespace FiveAxiomBasis

structure Basis (α : Type u) where
  mem : α → α → Prop

  stroke : α → α → α
  mem_stroke : ∀ A B y,
    mem y (stroke A B) ↔ ¬ (mem y A ∧ mem y B)

  singleton : α → α
  mem_singleton : ∀ A y,
    mem y (singleton A) ↔ y = A

  sUnion : α → α
  mem_sUnion : ∀ A y,
    mem y (sUnion A) ↔ ∃ k, mem k A ∧ mem y k

  ucomp : α → α → α
  mem_ucomp : ∀ R S y,
    mem y (ucomp R S) ↔
      ∃ a b c r s,
        (∀ z, mem z y ↔ z = a ∨ z = c) ∧
        mem r R ∧ mem s S ∧
        (∀ z, mem z r ↔ z = a ∨ z = b) ∧
        (∀ z, mem z s ↔ z = b ∨ z = c)

  interRel : α
  mem_interRel : ∀ y,
    mem y interRel ↔
      ∃ a b c,
        (∀ z, mem z y ↔ z = a ∨ z = b) ∧ mem c a ∧ mem c b

variable {α : Type u} (M : Basis α)

def Pair (x a b : α) : Prop :=
  ∀ z, M.mem z x ↔ z = a ∨ z = b

def Intersects (a b : α) : Prop :=
  ∃ z, M.mem z a ∧ M.mem z b

def Compl (A : α) : α := M.stroke A A

def Univ : α := M.stroke M.interRel (Compl M M.interRel)

def BUnion (A B : α) : α :=
  M.stroke (Compl M A) (Compl M B)

def BInter (A B : α) : α :=
  Compl M (BUnion M (Compl M A) (Compl M B))

def Diff (A B : α) : α := BInter M A (Compl M B)

def UPair (a b : α) : α :=
  BUnion M (M.singleton a) (M.singleton b)

def AllUPairs : α := M.ucomp (Univ M) (Univ M)

@[simp] theorem mem_compl (A y : α) :
    M.mem y (Compl M A) ↔ ¬ M.mem y A := by
  rw [Compl, M.mem_stroke]
  constructor
  · intro h hA
    exact h ⟨hA, hA⟩
  · intro h hAA
    exact h hAA.1

@[simp] theorem mem_univ (y : α) : M.mem y (Univ M) := by
  rw [Univ, M.mem_stroke]
  intro h
  exact (mem_compl M M.interRel y).mp h.2 h.1

@[simp] theorem mem_bUnion (A B y : α) :
    M.mem y (BUnion M A B) ↔ M.mem y A ∨ M.mem y B := by
  rw [BUnion, M.mem_stroke, mem_compl, mem_compl]
  constructor
  · intro h
    by_cases hA : M.mem y A
    · exact Or.inl hA
    · by_cases hB : M.mem y B
      · exact Or.inr hB
      · exact False.elim (h ⟨hA, hB⟩)
  · intro h hAB
    cases h with
    | inl hA => exact hAB.1 hA
    | inr hB => exact hAB.2 hB

@[simp] theorem mem_bInter (A B y : α) :
    M.mem y (BInter M A B) ↔ M.mem y A ∧ M.mem y B := by
  rw [BInter, mem_compl, mem_bUnion, mem_compl, mem_compl]
  constructor
  · intro h
    constructor
    · exact Classical.byContradiction (fun hA => h (Or.inl hA))
    · exact Classical.byContradiction (fun hB => h (Or.inr hB))
  · intro h hnot
    cases hnot with
    | inl hnA => exact hnA h.1
    | inr hnB => exact hnB h.2

@[simp] theorem mem_diff (A B y : α) :
    M.mem y (Diff M A B) ↔ M.mem y A ∧ ¬ M.mem y B := by
  rw [Diff, mem_bInter, mem_compl]

@[simp] theorem mem_upair (a b y : α) :
    M.mem y (UPair M a b) ↔ y = a ∨ y = b := by
  rw [UPair, mem_bUnion, M.mem_singleton, M.mem_singleton]

theorem pair_upair (a b : α) : Pair M (UPair M a b) a b := by
  intro z
  exact mem_upair M a b z

@[simp] theorem mem_allUPairs (y : α) :
    M.mem y (AllUPairs M) ↔ ∃ a b, Pair M y a b := by
  rw [AllUPairs, M.mem_ucomp]
  constructor
  · rintro ⟨a, b, c, r, s, hy, -, -, -, -⟩
    exact ⟨a, c, hy⟩
  · rintro ⟨a, c, hy⟩
    let r := UPair M a a
    let s := UPair M a c
    refine ⟨a, a, c, r, s, hy, mem_univ M r, mem_univ M s, ?_, ?_⟩
    · exact pair_upair M a a
    · exact pair_upair M a c

@[simp] theorem mem_interRel_iff (y : α) :
    M.mem y M.interRel ↔
      ∃ a b, Pair M y a b ∧ Intersects M a b := by
  rw [M.mem_interRel]
  constructor
  · rintro ⟨a, b, c, hy, hca, hcb⟩
    exact ⟨a, b, hy, c, hca, hcb⟩
  · rintro ⟨a, b, hy, c, hca, hcb⟩
    exact ⟨a, b, c, hy, hca, hcb⟩

theorem pair_left_mem {x a b : α} (h : Pair M x a b) : M.mem a x := by
  exact (h a).mpr (Or.inl rfl)

theorem pair_right_mem {x a b : α} (h : Pair M x a b) : M.mem b x := by
  exact (h b).mpr (Or.inr rfl)

theorem pair_singleton_forces_left {r a b d : α}
    (hr : Pair M r a b) (hs : ∀ z, M.mem z r ↔ z = d) : a = d := by
  exact (hs a).mp (pair_left_mem M hr)

theorem pair_singleton_forces_right {r a b d : α}
    (hr : Pair M r a b) (hs : ∀ z, M.mem z r ↔ z = d) : b = d := by
  exact (hs b).mp (pair_right_mem M hr)

/-!
The paper's power construction:

  P(A) = (⋃ (({{Aᶜ}} : (V : V)) ∩ {∩}))ᶜ.

The intermediate union is exactly the class of objects intersecting `Aᶜ`.
-/

def HitsComplPairs (A : α) : α :=
  BInter M
    (M.ucomp (M.singleton (M.singleton (Compl M A))) (AllUPairs M))
    M.interRel

def HitsCompl (A : α) : α := M.sUnion (HitsComplPairs M A)

def Power (A : α) : α := Compl M (HitsCompl M A)

theorem mem_left_anchor_comp (A y : α) :
    M.mem y
        (M.ucomp (M.singleton (M.singleton (Compl M A))) (AllUPairs M)) ↔
      ∃ c, Pair M y (Compl M A) c := by
  rw [M.mem_ucomp]
  constructor
  · rintro ⟨a, b, c, r, s, hy, hr, -, hrPair, -⟩
    have hrEq : r = M.singleton (Compl M A) :=
      (M.mem_singleton (M.singleton (Compl M A)) r).mp hr
    have hrs : ∀ z, M.mem z r ↔ z = Compl M A := by
      intro z
      rw [hrEq, M.mem_singleton]
    have ha : a = Compl M A := pair_singleton_forces_left M hrPair hrs
    exact ⟨c, by simpa [ha] using hy⟩
  · rintro ⟨c, hy⟩
    let d := Compl M A
    let r := M.singleton d
    let s := UPair M d c
    refine ⟨d, d, c, r, s, hy, ?_, ?_, ?_, ?_⟩
    · exact (M.mem_singleton (M.singleton d) r).mpr rfl
    · exact (mem_allUPairs M s).mpr ⟨d, c, pair_upair M d c⟩
    · intro z
      change M.mem z (M.singleton d) ↔ z = d ∨ z = d
      rw [M.mem_singleton]
      constructor
      · intro h
        exact Or.inl h
      · intro h
        cases h with
        | inl hd => exact hd
        | inr hd => exact hd
    · exact pair_upair M d c

theorem mem_hitsComplPairs (A y : α) :
    M.mem y (HitsComplPairs M A) ↔
      ∃ c, Pair M y (Compl M A) c ∧ Intersects M (Compl M A) c := by
  rw [HitsComplPairs, mem_bInter, mem_left_anchor_comp,
    mem_interRel_iff]
  constructor
  · rintro ⟨⟨c, hy⟩, a, b, hyab, z, hza, hzb⟩
    have ha_mem : M.mem a y := pair_left_mem M hyab
    have hb_mem : M.mem b y := pair_right_mem M hyab
    rcases (hy a).mp ha_mem with ha | ha <;>
      rcases (hy b).mp hb_mem with hb | hb
    · have hc_mem : M.mem c y := pair_right_mem M hy
      have hc : c = Compl M A := by
        rcases (hyab c).mp hc_mem with hca | hcb
        · exact hca.trans ha
        · exact hcb.trans hb
      rw [ha] at hza
      rw [hb] at hzb
      exact ⟨c, hy, z, hza, by simpa [hc] using hzb⟩
    · rw [ha] at hza
      rw [hb] at hzb
      exact ⟨c, hy, z, hza, hzb⟩
    · rw [ha] at hza
      rw [hb] at hzb
      exact ⟨c, hy, z, hzb, hza⟩
    · have hd_mem : M.mem (Compl M A) y := pair_left_mem M hy
      have hd : Compl M A = c := by
        rcases (hyab (Compl M A)).mp hd_mem with hda | hdb
        · exact hda.trans ha
        · exact hdb.trans hb
      rw [ha] at hza
      rw [hb] at hzb
      exact ⟨c, hy, z, by simpa [hd] using hza, hzb⟩
  · rintro ⟨c, hy, hi⟩
    refine ⟨⟨c, hy⟩, Compl M A, c, hy, hi⟩

theorem intersects_comm {a b : α} :
    Intersects M a b ↔ Intersects M b a := by
  constructor
  · rintro ⟨z, hza, hzb⟩
    exact ⟨z, hzb, hza⟩
  · rintro ⟨z, hzb, hza⟩
    exact ⟨z, hza, hzb⟩

theorem intersects_self_of {a b : α} (h : Intersects M a b) :
    Intersects M a a := by
  rcases h with ⟨z, hza, -⟩
  exact ⟨z, hza, hza⟩

@[simp] theorem mem_hitsCompl (A x : α) :
    M.mem x (HitsCompl M A) ↔ Intersects M (Compl M A) x := by
  rw [HitsCompl, M.mem_sUnion]
  constructor
  · rintro ⟨y, hy, hxy⟩
    rcases (mem_hitsComplPairs M A y).mp hy with ⟨c, hyPair, hi⟩
    rcases (hyPair x).mp hxy with hx | hx
    · subst x
      exact intersects_self_of M hi
    · subst x
      exact hi
  · intro hi
    let y := UPair M (Compl M A) x
    refine ⟨y, ?_, ?_⟩
    · exact (mem_hitsComplPairs M A y).mpr
        ⟨x, pair_upair M (Compl M A) x, hi⟩
    · exact (mem_upair M (Compl M A) x x).mpr (Or.inr rfl)

@[simp] theorem mem_power (A x : α) :
    M.mem x (Power M A) ↔ ∀ z, M.mem z x → M.mem z A := by
  rw [Power, mem_compl, mem_hitsCompl]
  constructor
  · intro h z hzx
    exact Classical.byContradiction (fun hzA =>
      h ⟨z, (mem_compl M A z).mpr hzA, hzx⟩)
  · intro h hi
    rcases hi with ⟨z, hzAc, hzx⟩
    exact (mem_compl M A z).mp hzAc (h z hzx)

/-! Restricted extensionality for the direct unordered proof.

Only objects known to be nonempty are ever canonicalised in the direct
compiler.  Accordingly we assume extensionality only when the left-hand
object has a member.  If the two objects have the same members, the right-hand
object is then automatically nonempty as well.
-/

def NonemptyExtensional : Prop :=
  ∀ A B : α, (∃ z, M.mem z A) →
    (∀ z, M.mem z A ↔ M.mem z B) → A = B

/-! ## Nonempty-extensional unordered-pair calculus -/

theorem eq_upair_of_pair (hExt : NonemptyExtensional M) {x a b : α}
    (h : Pair M x a b) : x = UPair M a b := by
  apply hExt
  · exact ⟨a, (h a).mpr (Or.inl rfl)⟩
  · intro z
    exact (h z).trans (mem_upair M a b z).symm

@[simp] theorem pair_iff_eq_upair (hExt : NonemptyExtensional M) (x a b : α) :
    Pair M x a b ↔ x = UPair M a b := by
  constructor
  · exact eq_upair_of_pair M hExt
  · intro h
    rw [h]
    exact pair_upair M a b

theorem eq_singleton_of_spec (hExt : NonemptyExtensional M) {x a : α}
    (h : ∀ z, M.mem z x ↔ z = a) : x = M.singleton a := by
  apply hExt
  · exact ⟨a, (h a).mpr rfl⟩
  · intro z
    exact (h z).trans (M.mem_singleton a z).symm

theorem singleton_injective (hExt : NonemptyExtensional M) {a b : α}
    (h : M.singleton a = M.singleton b) : a = b := by
  have ha : M.mem a (M.singleton b) := by
    rw [← h]
    exact (M.mem_singleton a a).mpr rfl
  exact (M.mem_singleton b a).mp ha

@[simp] theorem singleton_eq_upair_self (hExt : NonemptyExtensional M) (a : α) :
    M.singleton a = UPair M a a := by
  apply hExt
  · exact ⟨a, (M.mem_singleton a a).mpr rfl⟩
  · intro z
    rw [M.mem_singleton, mem_upair]
    constructor
    · intro h
      exact Or.inl h
    · intro h
      cases h with
      | inl h => exact h
      | inr h => exact h

@[simp] theorem upair_eq_upair_iff (hExt : NonemptyExtensional M)
    (a b c d : α) :
    UPair M a b = UPair M c d ↔
      (a = c ∧ b = d) ∨ (a = d ∧ b = c) := by
  constructor
  · intro h
    have ha_mem : M.mem a (UPair M c d) := by
      rw [← h]
      exact (mem_upair M a b a).mpr (Or.inl rfl)
    have hb_mem : M.mem b (UPair M c d) := by
      rw [← h]
      exact (mem_upair M a b b).mpr (Or.inr rfl)
    rcases (mem_upair M c d a).mp ha_mem with ha | ha <;>
      rcases (mem_upair M c d b).mp hb_mem with hb | hb
    · have hd_mem : M.mem d (UPair M a b) := by
        rw [h]
        exact (mem_upair M c d d).mpr (Or.inr rfl)
      rcases (mem_upair M a b d).mp hd_mem with hd | hd
      · exact Or.inl ⟨ha, hb.trans (hd.trans ha).symm⟩
      · exact Or.inl ⟨ha, hd.symm⟩
    · exact Or.inl ⟨ha, hb⟩
    · exact Or.inr ⟨ha, hb⟩
    · have hc_mem : M.mem c (UPair M a b) := by
        rw [h]
        exact (mem_upair M c d c).mpr (Or.inl rfl)
      rcases (mem_upair M a b c).mp hc_mem with hc | hc
      · exact Or.inl ⟨hc.symm, hb⟩
      · exact Or.inl ⟨ha.trans (hc.trans hb).symm, hb⟩
  · intro h
    rcases h with h | h
    · rw [h.1, h.2]
    · apply hExt
      · exact ⟨a, (mem_upair M a b a).mpr (Or.inl rfl)⟩
      · intro z
        rw [mem_upair, mem_upair, h.1, h.2]
        exact or_comm

@[simp] theorem upair_eq_singleton_iff (hExt : NonemptyExtensional M)
    (a b c : α) :
    UPair M a b = M.singleton c ↔ a = c ∧ b = c := by
  rw [singleton_eq_upair_self M hExt, upair_eq_upair_iff M hExt]
  constructor
  · intro h
    cases h with
    | inl h => exact h
    | inr h => exact h
  · intro h
    exact Or.inl h

theorem upair_comm (hExt : NonemptyExtensional M) (a b : α) :
    UPair M a b = UPair M b a :=
  (upair_eq_upair_iff M hExt a b b a).mpr (Or.inr ⟨rfl, rfl⟩)

theorem mem_ucomp_canonical (hExt : NonemptyExtensional M) (R S y : α) :
    M.mem y (M.ucomp R S) ↔
      ∃ a b c,
        y = UPair M a c ∧
        M.mem (UPair M a b) R ∧
        M.mem (UPair M b c) S := by
  rw [M.mem_ucomp]
  constructor
  · rintro ⟨a, b, c, r, s, hy, hr, hs, hrp, hsp⟩
    have hy' : y = UPair M a c := eq_upair_of_pair M hExt hy
    have hr' : r = UPair M a b := eq_upair_of_pair M hExt hrp
    have hs' : s = UPair M b c := eq_upair_of_pair M hExt hsp
    rw [hr'] at hr
    rw [hs'] at hs
    exact ⟨a, b, c, hy', hr, hs⟩
  · rintro ⟨a, b, c, hy, hr, hs⟩
    exact ⟨a, b, c, UPair M a b, UPair M b c,
      by simpa [hy] using pair_upair M a c,
      hr, hs, pair_upair M a b, pair_upair M b c⟩

theorem mem_interRel_canonical (hExt : NonemptyExtensional M) (y : α) :
    M.mem y M.interRel ↔
      ∃ a b, y = UPair M a b ∧ Intersects M a b := by
  rw [mem_interRel_iff]
  constructor
  · rintro ⟨a, b, hy, hi⟩
    exact ⟨a, b, eq_upair_of_pair M hExt hy, hi⟩
  · rintro ⟨a, b, hy, hi⟩
    exact ⟨a, b, by simpa [hy] using pair_upair M a b, hi⟩

/-! ## Consequences of a Frege-one object

The difficult next construction in the paper is a set `One` of all singleton
objects.  The following results isolate its exact specification and verify the
later unordered-product construction conditionally on that specification.
-/

def SingletonClassSpec (oneSet : α) : Prop :=
  ∀ x, M.mem x oneSet ↔ ∃ a, x = M.singleton a

def SingletonPower (oneSet A : α) : α :=
  BInter M (Power M A) oneSet

theorem mem_singletonPower {oneSet : α}
    (hOne : SingletonClassSpec M oneSet) (A x : α) :
    M.mem x (SingletonPower M oneSet A) ↔
      ∃ a, M.mem a A ∧ x = M.singleton a := by
  rw [SingletonPower, mem_bInter, mem_power, hOne]
  constructor
  · rintro ⟨hsub, a, hx⟩
    have ha_mem : M.mem a x := by
      rw [hx, M.mem_singleton]
    exact ⟨a, hsub a ha_mem, hx⟩
  · rintro ⟨a, ha, hx⟩
    constructor
    · intro z hz
      rw [hx, M.mem_singleton] at hz
      rw [hz]
      exact ha
    · exact ⟨a, hx⟩

def Fan (oneSet A : α) : α :=
  M.ucomp (SingletonPower M oneSet A) (Univ M)

theorem mem_fan {oneSet : α} (hExt : NonemptyExtensional M)
    (hOne : SingletonClassSpec M oneSet) (A y : α) :
    M.mem y (Fan M oneSet A) ↔
      ∃ a c, M.mem a A ∧ y = UPair M a c := by
  rw [Fan, mem_ucomp_canonical M hExt]
  constructor
  · rintro ⟨p, q, c, hy, hpq, -⟩
    rcases (mem_singletonPower M hOne A (UPair M p q)).mp hpq with
      ⟨a, ha, hpqa⟩
    have hpq' : p = a ∧ q = a :=
      (upair_eq_singleton_iff M hExt p q a).mp hpqa
    have hy' : y = UPair M a c := by simpa [hpq'.1, hpq'.2] using hy
    exact ⟨a, c, ha, hy'⟩
  · rintro ⟨a, c, ha, hy⟩
    refine ⟨a, a, c, hy, ?_, mem_univ M (UPair M a c)⟩
    exact (mem_singletonPower M hOne A (UPair M a a)).mpr
      ⟨a, ha, (singleton_eq_upair_self M hExt a).symm⟩

def BadOverlap (oneSet A B : α) : α :=
  BInter M
    (Fan M oneSet (BInter M A B))
    (Fan M oneSet (Compl M (BUnion M A B)))

def UProduct (oneSet A B : α) : α :=
  Diff M
    (BInter M (Fan M oneSet A) (Fan M oneSet B))
    (BadOverlap M oneSet A B)

theorem mem_uProduct {oneSet : α} (hExt : NonemptyExtensional M)
    (hOne : SingletonClassSpec M oneSet) (A B y : α) :
    M.mem y (UProduct M oneSet A B) ↔
      ∃ a b,
        M.mem a A ∧ M.mem b B ∧ y = UPair M a b := by
  rw [UProduct, mem_diff, mem_bInter]
  constructor
  · rintro ⟨⟨hfanA, hfanB⟩, hnotBad⟩
    rcases (mem_fan M hExt hOne A y).mp hfanA with ⟨a, c, ha, hy⟩
    rcases (mem_fan M hExt hOne B y).mp hfanB with ⟨b, d, hb, hy'⟩
    have hb_mem_y : M.mem b y := by
      rw [hy', mem_upair]
      exact Or.inl rfl
    rw [hy, mem_upair] at hb_mem_y
    rcases hb_mem_y with hba | hbc
    · have hbA : M.mem a B := by simpa [hba] using hb
      by_cases hcB : M.mem c B
      · exact ⟨a, c, ha, hcB, hy⟩
      · by_cases hcA : M.mem c A
        · exact ⟨c, a, hcA, hbA, hy.trans (upair_comm M hExt a c)⟩
        · apply False.elim
          apply hnotBad
          rw [BadOverlap, mem_bInter]
          constructor
          · apply (mem_fan M hExt hOne (BInter M A B) y).mpr
            exact ⟨a, c, (mem_bInter M A B a).mpr ⟨ha, hbA⟩, hy⟩
          · apply (mem_fan M hExt hOne
              (Compl M (BUnion M A B)) y).mpr
            refine ⟨c, a, ?_, hy.trans (upair_comm M hExt a c)⟩
            apply (mem_compl M (BUnion M A B) c).mpr
            intro hcUnion
            rcases (mem_bUnion M A B c).mp hcUnion with hc | hc
            · exact hcA hc
            · exact hcB hc
    · have hbC : M.mem c B := by simpa [hbc] using hb
      exact ⟨a, c, ha, hbC, hy⟩
  · rintro ⟨a, b, ha, hb, hy⟩
    constructor
    · constructor
      · exact (mem_fan M hExt hOne A y).mpr ⟨a, b, ha, hy⟩
      · exact (mem_fan M hExt hOne B y).mpr
          ⟨b, a, hb, hy.trans (upair_comm M hExt a b)⟩
    · intro hbad
      rw [BadOverlap, mem_bInter] at hbad
      rcases hbad with ⟨hfanInter, hfanOutside⟩
      rcases (mem_fan M hExt hOne
          (Compl M (BUnion M A B)) y).mp hfanOutside with
        ⟨d, f, hd, hyd⟩
      have hd_mem_y : M.mem d y := by
        rw [hyd, mem_upair]
        exact Or.inl rfl
      rw [hy, mem_upair] at hd_mem_y
      have hdOut : ¬ M.mem d (BUnion M A B) :=
        (mem_compl M (BUnion M A B) d).mp hd
      rcases hd_mem_y with hda | hdb
      · apply hdOut
        apply (mem_bUnion M A B d).mpr
        exact Or.inl (by simpa [hda] using ha)
      · apply hdOut
        apply (mem_bUnion M A B d).mpr
        exact Or.inr (by simpa [hdb] using hb)

/-! ## An infinite supply of fresh objects

No Infinity axiom is needed.  Starting with the empty object and repeatedly
taking singletons gives an externally indexed injective sequence.
-/

def Empty : α := Compl M (Univ M)

@[simp] theorem not_mem_empty (x : α) : ¬ M.mem x (Empty M) := by
  intro h
  exact (mem_compl M (Univ M) x).mp h (mem_univ M x)

theorem singleton_injective_basic {a b : α}
    (h : M.singleton a = M.singleton b) : a = b := by
  have ha : M.mem a (M.singleton b) := by
    rw [← h]
    exact (M.mem_singleton a a).mpr rfl
  exact (M.mem_singleton b a).mp ha

def SingletonTower : Nat → α
  | 0 => Empty M
  | n + 1 => M.singleton (SingletonTower n)

theorem tower_zero_ne_succ (n : Nat) :
    SingletonTower M 0 ≠ SingletonTower M (n + 1) := by
  intro h
  have hm : M.mem (SingletonTower M n) (SingletonTower M (n + 1)) := by
    exact (M.mem_singleton (SingletonTower M n) (SingletonTower M n)).mpr rfl
  rw [← h] at hm
  exact not_mem_empty M (SingletonTower M n) hm

theorem tower_injective : ∀ {n m : Nat},
    SingletonTower M n = SingletonTower M m → n = m := by
  intro n
  induction n with
  | zero =>
      intro m h
      cases m with
      | zero => rfl
      | succ m => exact False.elim (tower_zero_ne_succ M m h)
  | succ n ih =>
      intro m h
      cases m with
      | zero => exact False.elim (tower_zero_ne_succ M n h.symm)
      | succ m =>
          exact congrArg Nat.succ (ih (singleton_injective_basic M h))

noncomputable def TowerIndex (x : α) : Nat :=
  by
    classical
    exact if h : ∃ n, SingletonTower M n = x then Classical.choose h else 0

theorem tower_eq_implies_index {n : Nat} {x : α}
    (h : SingletonTower M n = x) : n = TowerIndex M x := by
  unfold TowerIndex
  split
  next hex =>
    exact tower_injective M (h.trans (Classical.choose_spec hex).symm)
  next hn =>
    exact False.elim (hn ⟨n, h⟩)

noncomputable def FreshStart (u v : α) : Nat :=
  Nat.max (TowerIndex M u) (TowerIndex M v) + 1

theorem index_lt_freshStart_left (u v : α) :
    TowerIndex M u < FreshStart M u v := by
  exact Nat.lt_succ_of_le (Nat.le_max_left _ _)

theorem index_lt_freshStart_right (u v : α) :
    TowerIndex M v < FreshStart M u v := by
  exact Nat.lt_succ_of_le (Nat.le_max_right _ _)

theorem tower_fresh_left (u v : α) (k : Nat) :
    SingletonTower M (FreshStart M u v + k) ≠ u := by
  intro h
  have hi : FreshStart M u v + k = TowerIndex M u :=
    tower_eq_implies_index M h
  have hlt : TowerIndex M u < FreshStart M u v + k :=
    Nat.lt_of_lt_of_le (index_lt_freshStart_left M u v)
      (Nat.le_add_right (FreshStart M u v) k)
  exact (Nat.ne_of_gt hlt) hi

theorem tower_fresh_right (u v : α) (k : Nat) :
    SingletonTower M (FreshStart M u v + k) ≠ v := by
  intro h
  have hi : FreshStart M u v + k = TowerIndex M v :=
    tower_eq_implies_index M h
  have hlt : TowerIndex M v < FreshStart M u v + k :=
    Nat.lt_of_lt_of_le (index_lt_freshStart_right M u v)
      (Nat.le_add_right (FreshStart M u v) k)
  exact (Nat.ne_of_gt hlt) hi

theorem tower_offsets_ne (u v : α) {i j : Nat} (hij : i ≠ j) :
    SingletonTower M (FreshStart M u v + i) ≠
      SingletonTower M (FreshStart M u v + j) := by
  intro h
  apply hij
  exact Nat.add_left_cancel (tower_injective M h)

def Triple (a b c : α) : α :=
  BUnion M (M.singleton a) (BUnion M (M.singleton b) (M.singleton c))

@[simp] theorem mem_triple (a b c x : α) :
    M.mem x (Triple M a b c) ↔ x = a ∨ x = b ∨ x = c := by
  rw [Triple, mem_bUnion, M.mem_singleton, mem_bUnion,
    M.mem_singleton, M.mem_singleton]

theorem not_pair_of_three_members {t a b c : α}
    (ha : M.mem a t) (hb : M.mem b t) (hc : M.mem c t)
    (hab : a ≠ b) (hac : a ≠ c) (hbc : b ≠ c) :
    ¬ M.mem t (AllUPairs M) := by
  intro ht
  rcases (mem_allUPairs M t).mp ht with ⟨p, q, hpq⟩
  rcases (hpq a).mp ha with hap | haq
  · rcases (hpq b).mp hb with hbp | hbq
    · exact hab (hap.trans hbp.symm)
    · rcases (hpq c).mp hc with hcp | hcq
      · exact hac (hap.trans hcp.symm)
      · exact hbc (hbq.trans hcq.symm)
  · rcases (hpq b).mp hb with hbp | hbq
    · rcases (hpq c).mp hc with hcp | hcq
      · exact hbc (hbp.trans hcp.symm)
      · exact hac (haq.trans hcq.symm)
    · exact hab (haq.trans hbq.symm)

theorem triple_not_pair {a b c : α}
    (hab : a ≠ b) (hac : a ≠ c) (hbc : b ≠ c) :
    ¬ M.mem (Triple M a b c) (AllUPairs M) := by
  apply not_pair_of_three_members M
    ((mem_triple M a b c a).mpr (Or.inl rfl))
    ((mem_triple M a b c b).mpr (Or.inr (Or.inl rfl)))
    ((mem_triple M a b c c).mpr (Or.inr (Or.inr rfl)))
    hab hac hbc

theorem triples_disjoint {a b c d e f : α}
    (had : a ≠ d) (hae : a ≠ e) (haf : a ≠ f)
    (hbd : b ≠ d) (hbe : b ≠ e) (hbf : b ≠ f)
    (hcd : c ≠ d) (hce : c ≠ e) (hcf : c ≠ f) :
    ¬ Intersects M (Triple M a b c) (Triple M d e f) := by
  rintro ⟨x, hx1, hx2⟩
  rcases (mem_triple M a b c x).mp hx1 with hxa | hxb | hxc
  · rcases (mem_triple M d e f x).mp hx2 with hxd | hxe | hxf
    · exact had (hxa.symm.trans hxd)
    · exact hae (hxa.symm.trans hxe)
    · exact haf (hxa.symm.trans hxf)
  · rcases (mem_triple M d e f x).mp hx2 with hxd | hxe | hxf
    · exact hbd (hxb.symm.trans hxd)
    · exact hbe (hxb.symm.trans hxe)
    · exact hbf (hxb.symm.trans hxf)
  · rcases (mem_triple M d e f x).mp hx2 with hxd | hxe | hxf
    · exact hcd (hxc.symm.trans hxd)
    · exact hce (hxc.symm.trans hxe)
    · exact hcf (hxc.symm.trans hxf)

theorem exists_disjoint_nonpair_separators {u v : α} (huv : u ≠ v) :
    ∃ m n,
      ¬ M.mem m (AllUPairs M) ∧
      ¬ M.mem n (AllUPairs M) ∧
      ¬ Intersects M m n ∧
      M.mem u m ∧ M.mem v n := by
  let N := FreshStart M u v
  let p := SingletonTower M (N + 0)
  let q := SingletonTower M (N + 1)
  let r := SingletonTower M (N + 2)
  let s := SingletonTower M (N + 3)
  let m := Triple M u p q
  let n := Triple M v r s
  have hpu : p ≠ u := by
    exact tower_fresh_left M u v 0
  have hpv : p ≠ v := by
    exact tower_fresh_right M u v 0
  have hqu : q ≠ u := by
    exact tower_fresh_left M u v 1
  have hqv : q ≠ v := by
    exact tower_fresh_right M u v 1
  have hru : r ≠ u := by
    exact tower_fresh_left M u v 2
  have hrv : r ≠ v := by
    exact tower_fresh_right M u v 2
  have hsu : s ≠ u := by
    exact tower_fresh_left M u v 3
  have hsv : s ≠ v := by
    exact tower_fresh_right M u v 3
  have hpq : p ≠ q := by
    exact tower_offsets_ne M u v (by decide : (0 : Nat) ≠ 1)
  have hpr : p ≠ r := by
    exact tower_offsets_ne M u v (by decide : (0 : Nat) ≠ 2)
  have hps : p ≠ s := by
    exact tower_offsets_ne M u v (by decide : (0 : Nat) ≠ 3)
  have hqr : q ≠ r := by
    exact tower_offsets_ne M u v (by decide : (1 : Nat) ≠ 2)
  have hqs : q ≠ s := by
    exact tower_offsets_ne M u v (by decide : (1 : Nat) ≠ 3)
  have hrs : r ≠ s := by
    exact tower_offsets_ne M u v (by decide : (2 : Nat) ≠ 3)
  refine ⟨m, n, ?_, ?_, ?_, ?_, ?_⟩
  · exact triple_not_pair M hpu.symm hqu.symm hpq
  · exact triple_not_pair M hrv.symm hsv.symm hrs
  · exact triples_disjoint M huv hru.symm hsu.symm
      hpv hpr hps hqv hqr hqs
  · exact (mem_triple M u p q u).mpr (Or.inl rfl)
  · exact (mem_triple M v r s v).mpr (Or.inl rfl)

/-! ## The paper's Frege-one construction -/

def PairObj (x : α) : Prop := M.mem x (AllUPairs M)
def NonPairObj (x : α) : Prop := ¬ PairObj M x

def PairPairs : α := BInter M (Power M (AllUPairs M)) (AllUPairs M)
def NonPairPairs : α :=
  BInter M (Power M (Compl M (AllUPairs M))) (AllUPairs M)

theorem mem_pairPairs (hExt : NonemptyExtensional M) (x : α) :
    M.mem x (PairPairs M) ↔
      ∃ a b, x = UPair M a b ∧ PairObj M a ∧ PairObj M b := by
  rw [PairPairs, mem_bInter, mem_power]
  constructor
  · rintro ⟨hsub, hxpair⟩
    rcases (mem_allUPairs M x).mp hxpair with ⟨a, b, hp⟩
    have hx : x = UPair M a b := eq_upair_of_pair M hExt hp
    exact ⟨a, b, hx,
      hsub a (pair_left_mem M hp), hsub b (pair_right_mem M hp)⟩
  · rintro ⟨a, b, hx, ha, hb⟩
    constructor
    · intro z hz
      rw [hx, mem_upair] at hz
      cases hz with
      | inl h => rw [h]; exact ha
      | inr h => rw [h]; exact hb
    · exact (mem_allUPairs M x).mpr
        ⟨a, b, by simpa [hx] using pair_upair M a b⟩

theorem mem_nonPairPairs (hExt : NonemptyExtensional M) (x : α) :
    M.mem x (NonPairPairs M) ↔
      ∃ a b, x = UPair M a b ∧ NonPairObj M a ∧ NonPairObj M b := by
  rw [NonPairPairs, mem_bInter, mem_power]
  constructor
  · rintro ⟨hsub, hxpair⟩
    rcases (mem_allUPairs M x).mp hxpair with ⟨a, b, hp⟩
    have hx : x = UPair M a b := eq_upair_of_pair M hExt hp
    have ha := hsub a (pair_left_mem M hp)
    have hb := hsub b (pair_right_mem M hp)
    exact ⟨a, b, hx,
      (mem_compl M (AllUPairs M) a).mp ha,
      (mem_compl M (AllUPairs M) b).mp hb⟩
  · rintro ⟨a, b, hx, ha, hb⟩
    constructor
    · intro z hz
      apply (mem_compl M (AllUPairs M) z).mpr
      rw [hx, mem_upair] at hz
      cases hz with
      | inl h => rw [h]; exact ha
      | inr h => rw [h]; exact hb
    · exact (mem_allUPairs M x).mpr
        ⟨a, b, by simpa [hx] using pair_upair M a b⟩

theorem mem_nonPairPairs_upair (hExt : NonemptyExtensional M) (a b : α) :
    M.mem (UPair M a b) (NonPairPairs M) ↔
      NonPairObj M a ∧ NonPairObj M b := by
  rw [mem_nonPairPairs M hExt]
  constructor
  · rintro ⟨p, q, hpq, hp, hq⟩
    rcases (upair_eq_upair_iff M hExt a b p q).mp hpq with h | h
    · exact ⟨by simpa [h.1] using hp, by simpa [h.2] using hq⟩
    · exact ⟨by simpa [h.1] using hq, by simpa [h.2] using hp⟩
  · rintro ⟨ha, hb⟩
    exact ⟨a, b, rfl, ha, hb⟩

def NonPairFan : α := M.ucomp (NonPairPairs M) (Univ M)
def PairFan : α := M.ucomp (PairPairs M) (Univ M)

theorem mem_nonPairFan (hExt : NonemptyExtensional M) (y : α) :
    M.mem y (NonPairFan M) ↔
      ∃ n c, NonPairObj M n ∧ y = UPair M n c := by
  rw [NonPairFan, mem_ucomp_canonical M hExt]
  constructor
  · rintro ⟨a, b, c, hy, hab, -⟩
    have hnp := (mem_nonPairPairs_upair M hExt a b).mp hab
    exact ⟨a, c, hnp.1, hy⟩
  · rintro ⟨n, c, hn, hy⟩
    exact ⟨n, n, c, hy,
      (mem_nonPairPairs_upair M hExt n n).mpr ⟨hn, hn⟩,
      mem_univ M (UPair M n c)⟩

theorem mem_pairFan (hExt : NonemptyExtensional M) (y : α) :
    M.mem y (PairFan M) ↔
      ∃ p c, PairObj M p ∧ y = UPair M p c := by
  rw [PairFan, mem_ucomp_canonical M hExt]
  constructor
  · rintro ⟨a, b, c, hy, hab, -⟩
    rcases (mem_pairPairs M hExt (UPair M a b)).mp hab with
      ⟨p, q, hpq, hp, hq⟩
    have ha_mem : M.mem a (UPair M p q) := by
      rw [← hpq, mem_upair]
      exact Or.inl rfl
    rcases (mem_upair M p q a).mp ha_mem with hap | haq
    · exact ⟨a, c, by simpa [hap] using hp, hy⟩
    · exact ⟨a, c, by simpa [haq] using hq, hy⟩
  · rintro ⟨p, c, hp, hy⟩
    refine ⟨p, p, c, hy, ?_, mem_univ M (UPair M p c)⟩
    apply (mem_pairPairs M hExt (UPair M p p)).mpr
    exact ⟨p, p, rfl, hp, hp⟩

def MixedPairs : α := BInter M (NonPairFan M) (PairFan M)

theorem mem_mixedPairs (hExt : NonemptyExtensional M) (y : α) :
    M.mem y (MixedPairs M) ↔
      ∃ n p, NonPairObj M n ∧ PairObj M p ∧ y = UPair M n p := by
  rw [MixedPairs, mem_bInter, mem_nonPairFan M hExt, mem_pairFan M hExt]
  constructor
  · rintro ⟨⟨n, c, hn, hy⟩, ⟨p, d, hp, hyp⟩⟩
    have hp_mem : M.mem p y := by
      rw [hyp, mem_upair]
      exact Or.inl rfl
    rw [hy, mem_upair] at hp_mem
    rcases hp_mem with hpn | hpc
    · exact False.elim (hn (by simpa [hpn] using hp))
    · exact ⟨n, p, hn, hp, by simpa [hpc] using hy⟩
  · rintro ⟨n, p, hn, hp, hy⟩
    constructor
    · exact ⟨n, p, hn, hy⟩
    · exact ⟨p, n, hp, hy.trans (upair_comm M hExt n p)⟩

theorem mem_interRel_upair (hExt : NonemptyExtensional M) (a b : α) :
    M.mem (UPair M a b) M.interRel ↔ Intersects M a b := by
  rw [mem_interRel_canonical M hExt]
  constructor
  · rintro ⟨p, q, hpq, hi⟩
    rcases (upair_eq_upair_iff M hExt a b p q).mp hpq with h | h
    · rcases hi with ⟨z, hzp, hzq⟩
      exact ⟨z, by simpa [h.1] using hzp, by simpa [h.2] using hzq⟩
    · rcases hi with ⟨z, hzp, hzq⟩
      refine ⟨z, ?_, ?_⟩
      · rw [h.1]
        exact hzq
      · rw [h.2]
        exact hzp
  · intro hi
    exact ⟨a, b, rfl, hi⟩

def DisjointNonPairPairs : α := Diff M (NonPairPairs M) M.interRel
def MixedIntersectingPairs : α := BInter M (MixedPairs M) M.interRel

theorem mem_disjointNonPairPair (hExt : NonemptyExtensional M) (a b : α) :
    M.mem (UPair M a b) (DisjointNonPairPairs M) ↔
      NonPairObj M a ∧ NonPairObj M b ∧ ¬ Intersects M a b := by
  rw [DisjointNonPairPairs, mem_diff, mem_nonPairPairs_upair M hExt,
    mem_interRel_upair M hExt]
  constructor
  · rintro ⟨⟨ha, hb⟩, hi⟩
    exact ⟨ha, hb, hi⟩
  · rintro ⟨ha, hb, hi⟩
    exact ⟨⟨ha, hb⟩, hi⟩

theorem mem_mixedPairs_upair_of_nonpair_left
    (hExt : NonemptyExtensional M) {a b : α} (ha : NonPairObj M a) :
    M.mem (UPair M a b) (MixedPairs M) ↔ PairObj M b := by
  rw [mem_mixedPairs M hExt]
  constructor
  · rintro ⟨n, p, hn, hp, hnp⟩
    rcases (upair_eq_upair_iff M hExt a b n p).mp hnp with h | h
    · rw [h.2]
      exact hp
    · exact False.elim (ha (by rw [h.1]; exact hp))
  · intro hb
    exact ⟨a, b, ha, hb, rfl⟩

theorem mem_mixedIntersecting_of_nonpair_left
    (hExt : NonemptyExtensional M) {a b : α} (ha : NonPairObj M a) :
    M.mem (UPair M a b) (MixedIntersectingPairs M) ↔
      PairObj M b ∧ Intersects M a b := by
  rw [MixedIntersectingPairs, mem_bInter,
    mem_mixedPairs_upair_of_nonpair_left M hExt ha,
    mem_interRel_upair M hExt]

def FregeWitnessPairs : α :=
  BInter M
    (M.ucomp (DisjointNonPairPairs M) (MixedIntersectingPairs M))
    M.interRel

theorem mem_fregeWitnessPairs (hExt : NonemptyExtensional M) (y : α) :
    M.mem y (FregeWitnessPairs M) ↔
      ∃ m n p,
        NonPairObj M m ∧ NonPairObj M n ∧
        ¬ Intersects M m n ∧ PairObj M p ∧
        Intersects M n p ∧ Intersects M m p ∧
        y = UPair M m p := by
  rw [FregeWitnessPairs, mem_bInter, mem_ucomp_canonical M hExt]
  constructor
  · rintro ⟨⟨m, n, p, hy, hmn, hnp⟩, hyInter⟩
    have hJ := (mem_disjointNonPairPair M hExt m n).mp hmn
    have hI := (mem_mixedIntersecting_of_nonpair_left M hExt hJ.2.1).mp hnp
    have hmp : Intersects M m p := by
      rw [hy, mem_interRel_upair M hExt] at hyInter
      exact hyInter
    exact ⟨m, n, p, hJ.1, hJ.2.1, hJ.2.2,
      hI.1, hI.2, hmp, hy⟩
  · rintro ⟨m, n, p, hm, hn, hmn, hp, hnp, hmp, hy⟩
    constructor
    · exact ⟨m, n, p, hy,
        (mem_disjointNonPairPair M hExt m n).mpr ⟨hm, hn, hmn⟩,
        (mem_mixedIntersecting_of_nonpair_left M hExt hn).mpr ⟨hp, hnp⟩⟩
    · rw [hy, mem_interRel_upair M hExt]
      exact hmp

def GenuineDoubleton (x : α) : Prop :=
  PairObj M x ∧ ¬ ∃ a, x = M.singleton a

def FregeTwo : α :=
  BInter M (M.sUnion (FregeWitnessPairs M)) (AllUPairs M)

theorem mem_fregeTwo (hExt : NonemptyExtensional M) (x : α) :
    M.mem x (FregeTwo M) ↔ GenuineDoubleton M x := by
  rw [FregeTwo, mem_bInter, M.mem_sUnion]
  constructor
  · rintro ⟨⟨y, hy, hxy⟩, hxPair⟩
    rcases (mem_fregeWitnessPairs M hExt y).mp hy with
      ⟨m, n, p, hm, hn, hmn, hp, hnp, hmp, hyp⟩
    have hxp : x = p := by
      rw [hyp, mem_upair] at hxy
      rcases hxy with hxm | hxp
      · exact False.elim (hm (by rw [← hxm]; exact hxPair))
      · exact hxp
    refine ⟨hxPair, ?_⟩
    rintro ⟨a, hxa⟩
    have hpa : p = M.singleton a := hxp.symm.trans hxa
    rcases hmp with ⟨z, hzm, hzp⟩
    rcases hnp with ⟨w, hwn, hwp⟩
    have hza : z = a := by
      rw [hpa, M.mem_singleton] at hzp
      exact hzp
    have hwa : w = a := by
      rw [hpa, M.mem_singleton] at hwp
      exact hwp
    apply hmn
    exact ⟨a, by simpa [hza] using hzm, by simpa [hwa] using hwn⟩
  · rintro ⟨hxPair, hxNotSingleton⟩
    rcases (mem_allUPairs M x).mp hxPair with ⟨u, v, huvPair⟩
    have hx : x = UPair M u v := eq_upair_of_pair M hExt huvPair
    have huv : u ≠ v := by
      intro huvEq
      apply hxNotSingleton
      refine ⟨u, ?_⟩
      rw [hx, huvEq]
      exact (singleton_eq_upair_self M hExt v).symm
    rcases exists_disjoint_nonpair_separators M huv with
      ⟨m, n, hm, hn, hmn, hum, hvn⟩
    have hux : M.mem u x := pair_left_mem M huvPair
    have hvx : M.mem v x := pair_right_mem M huvPair
    have hmx : Intersects M m x := ⟨u, hum, hux⟩
    have hnx : Intersects M n x := ⟨v, hvn, hvx⟩
    let y := UPair M m x
    constructor
    · refine ⟨y, ?_, ?_⟩
      · apply (mem_fregeWitnessPairs M hExt y).mpr
        exact ⟨m, n, x, hm, hn, hmn, hxPair,
          hnx, hmx, rfl⟩
      · exact (mem_upair M m x x).mpr (Or.inr rfl)
    · exact hxPair

def FregeOne : α := Diff M (AllUPairs M) (FregeTwo M)

theorem mem_fregeOne (hExt : NonemptyExtensional M) (x : α) :
    M.mem x (FregeOne M) ↔ ∃ a, x = M.singleton a := by
  rw [FregeOne, mem_diff, mem_fregeTwo M hExt]
  constructor
  · rintro ⟨hxPair, hxNotTwo⟩
    exact Classical.byContradiction (fun hxNoSingleton =>
      hxNotTwo ⟨hxPair, hxNoSingleton⟩)
  · rintro ⟨a, hxa⟩
    constructor
    · apply (mem_allUPairs M x).mpr
      refine ⟨a, a, ?_⟩
      rw [hxa]
      intro z
      rw [M.mem_singleton]
      constructor
      · intro h
        exact Or.inl h
      · intro h
        cases h with
        | inl h => exact h
        | inr h => exact h
    · rintro ⟨-, hxNoSingleton⟩
      exact hxNoSingleton ⟨a, hxa⟩

theorem fregeOne_spec (hExt : NonemptyExtensional M) :
    SingletonClassSpec M (FregeOne M) := by
  intro x
  exact mem_fregeOne M hExt x

def DerivedUProduct (A B : α) : α := UProduct M (FregeOne M) A B

theorem mem_derivedUProduct (hExt : NonemptyExtensional M) (A B y : α) :
    M.mem y (DerivedUProduct M A B) ↔
      ∃ a b, M.mem a A ∧ M.mem b B ∧ y = UPair M a b := by
  exact mem_uProduct M hExt (fregeOne_spec M hExt) A B y

/-! ## The unordered membership coding used in the construction of `{cap₁}` -/

def MembershipStar : α :=
  BInter M (DerivedUProduct M (FregeOne M) (Univ M)) M.interRel

theorem mem_membershipStar (hExt : NonemptyExtensional M) (y : α) :
    M.mem y (MembershipStar M) ↔
      ∃ a x, M.mem a x ∧ y = UPair M (M.singleton a) x := by
  rw [MembershipStar, mem_bInter, mem_derivedUProduct M hExt]
  constructor
  · rintro ⟨⟨s, x, hs, -, hy⟩, hyInter⟩
    rcases (fregeOne_spec M hExt s).mp hs with ⟨a, hsa⟩
    have hax : M.mem a x := by
      rw [hy, hsa, mem_interRel_upair M hExt] at hyInter
      rcases hyInter with ⟨z, hzs, hzx⟩
      have hza : z = a := (M.mem_singleton a z).mp hzs
      rw [hza] at hzx
      exact hzx
    exact ⟨a, x, hax, by rw [hy, hsa]⟩
  · rintro ⟨a, x, hax, hy⟩
    constructor
    · exact ⟨M.singleton a, x,
        (fregeOne_spec M hExt (M.singleton a)).mpr ⟨a, rfl⟩,
        mem_univ M x,
        hy⟩
    · rw [hy, mem_interRel_upair M hExt]
      exact ⟨a, (M.mem_singleton a a).mpr rfl, hax⟩

end FiveAxiomBasis


==> anc/direct/KERNEL_VERIFICATION_STATUS.txt <==
Kernel verification status

The corrected direct package was reported as passing its Lean 4.24.0 GitHub
Actions verification workflow. The included script is the reproduction path:

  bash scripts/verify.sh

A successful run ends with:

  SUCCESS: all direct-stratification modules were accepted by Lean.

DirectEndpoint.lean prints the axioms of the final endpoint:

  DirectStratification.direct_comprehension_from_forward_stratification


==> anc/direct/NONEMPTY_EXTENSIONALITY_STATUS.txt <==
The direct chain uses the weakened hypothesis

  def NonemptyExtensional : Prop :=
    forall A B, (exists z, z in A) ->
      (forall z, z in A <-> z in B) -> A = B.

In the Lean source this is expressed relative to the Basis membership relation.
The endpoint DirectStratification.direct_comprehension_from_forward_stratification
has NonemptyExtensional M as its first hypothesis. The verification script also
checks that full Extensional M does not occur in the weakened direct chain.


==> anc/direct/README.txt <==
Direct unordered proof of stratified comprehension under nonempty extensionality

Lean version: 4.24.0

Dependency chain:
  FiveAxiomDirectBasisNE.lean
  DirectUnorderedCore.lean
  DirectTags.lean
  DirectTuples.lean
  DirectCompiler.lean
  DirectComprehension.lean
  DirectStratification.lean
  DirectEndpoint.lean

Final endpoint:
  DirectStratification.direct_comprehension_from_forward_stratification

Its first hypothesis is:
  NonemptyExtensional M

Run:
  bash scripts/verify.sh

The verification script rejects sorry, admit, custom axiom declarations,
the Holmes ordered machinery, and full Extensional M in the weakened direct
chain before invoking Lean on each module.


==> anc/direct/SHA256SUMS.txt <==
1f701821c5b688d86fe008592fb9ebaf89a12c4ca335ad07d91de922a906d2c5  DirectCompiler.lean
9925f2e182c714ac6b61a0f30702169364430b30629e197ec449c8e8907b2d23  DirectComprehension.lean
b29c0706a8b4682bc350c74303a49011d747c74ba106c7c143978f6734c9ba82  DirectEndpoint.lean
78517984490ee87bcda075242ab391d77f92b8ade3337ccb43dfd2d360178b62  DirectStratification.lean
171deee06a85dd346149c2abee48d7b9bd3ac90756aecab780105cb96fdd5641  DirectTags.lean
6565b99c385fd87b00cf25386eff2d22b77d15f76206a15401cc4ac8d62344f0  DirectTuples.lean
9712135fb69d4bbe8bf90bc2885616a7dfff019cad66372d0e7e96ee03bae9fa  DirectUnorderedCore.lean
82cab3e577204960a748f4f82b3326d2396e26ffc5fe4a1f5729bf5629a63a07  FiveAxiomDirectBasisNE.lean
0558ea2163bfb393e7d66b217aa827afd05c2775c525087382e25d7851e26dbc  README.txt
9629901dfb4f7e58ebbbd1d11549bdb5bfcbd285ed31abe16a1b27f1be196590  NONEMPTY_EXTENSIONALITY_STATUS.txt
0796fe91f0d6aca7feb5c1eb6c85654196d0c534ca77d99d72c8caa6899e91c1  KERNEL_VERIFICATION_STATUS.txt
42779d67b81608af8a12aa4328d2ab47ca201925b3b2bd68369587b5340bb434  lean-toolchain.txt
08a1904638972cafc24607fe1fd52448e87d2e79da8f24384333b24b3285ac00  scripts/verify.sh


==> anc/direct/lean-toolchain.txt <==
leanprover/lean4:v4.24.0


==> anc/direct/scripts/verify.sh <==
#!/usr/bin/env bash
set -euo pipefail

cd "$(dirname "$0")/.."

echo "Lean executable: $(command -v lean)"
lean --version

# Make freshly compiled local .olean files visible to subsequent imports.
export LEAN_PATH="$PWD${LEAN_PATH:+:$LEAN_PATH}"
echo "LEAN_PATH: $LEAN_PATH"

echo "Checking for unfinished/custom proof escapes in the direct modules..."
if grep -RInE '\bsorry\b|\badmit\b|^[[:space:]]*axiom\b' \
  FiveAxiomDirectBasisNE.lean DirectUnorderedCore.lean DirectTags.lean DirectTuples.lean \
  DirectCompiler.lean DirectComprehension.lean DirectStratification.lean; then
  echo "ERROR: unfinished proof construct found"
  exit 1
fi

echo "Checking that the direct modules do not reference the Holmes ordered machinery..."
if grep -RInE '\bKPair\b|\bCartesian\b|\bOrderedComposition\b|\bConverseRelation\b|\bInclusionSet\b|\bSingletonImage\b' \
  FiveAxiomDirectBasisNE.lean DirectUnorderedCore.lean DirectTags.lean DirectTuples.lean \
  DirectCompiler.lean DirectComprehension.lean DirectStratification.lean; then
  echo "ERROR: ordered-pair/Holmes operation leaked into the direct development"
  exit 1
fi

echo "Checking that full Extensionality is absent from the weakened direct chain..."
if grep -RInE '\bExtensional M\b' \
  FiveAxiomDirectBasisNE.lean DirectUnorderedCore.lean DirectTags.lean DirectTuples.lean \
  DirectCompiler.lean DirectComprehension.lean DirectStratification.lean; then
  echo "ERROR: full Extensionality leaked into the nonempty-extensional development"
  exit 1
fi

files=(
  FiveAxiomDirectBasisNE.lean
  DirectUnorderedCore.lean
  DirectTags.lean
  DirectTuples.lean
  DirectCompiler.lean
  DirectComprehension.lean
  DirectStratification.lean
  DirectEndpoint.lean
)

rm -f -- *.olean *.ilean *.c

for f in "${files[@]}"; do
  echo
  echo "=== Kernel-checking $f ==="
  lean -o "${f%.lean}.olean" "$f"
done

echo
echo "SUCCESS: all direct-stratification modules were accepted by Lean."

